Momentum anisotropy generation in a hybrid approach

Anisotropic flow emerges in all three of hybrid approaches: initial conditions, viscous relativistic hydrodynamics as well as hadronic transport. Previous works focus mainly on a constant or temperature dependent shear viscosity $\eta/s$. Here instead, we study qualitatively the effect of a generalized $\eta/s(T,\mu_B)$ in the hybrid approach SMASH-vHLLE-hybrid. The parameterization takes into account the constraints of matching to the transport coefficients in the hadronic phase, as well as of recent Bayesian analysis results. We compare the effect of the different parameterizations in the intermediate energy region of $\sqrt{s_{NN}}$=7.7 - 39.0 GeV. We observe that using the energy density dependent parameterization decreases the effect of the point of particlization. In addition, we quantify the uncertainty due to different initial state profiles, including the SMASH initial conditions as well as TrENTo and IP-Glasma profiles. It can be shown that the initial state transverse momentum impacts final state momentum anisotropy.

==> anc/Figure_1.dat <==
#Au+Au/Pb+Pb 20-30%, midrapidity (|y| < 0.5), charged hadron integrated event plane v2,
#                        eps_switch=0.5 GeV/fm^3                                                                                                                               eps_switch=0.3 GeV/fm^3                                                                                                eps_switch=0.1 GeV/fm^3
#                        eta/s(T)                                          eta/s(epsilon)                                    default configuration                             eta/s(T)                                          eta/s(epsilon)                                    default configuration                             eta/s(T)                                          eta/s(epsilon)                                    default configuration
# sqrt(s)                v2_int                   v2_int error             v2_int                   v2_int error             v2_int                   v2_int error             v2_int                   v2_int error             v2_int                   v2_int error             v2_int                   v2_int error             v2_int                   v2_int error             v2_int                   v2_int error             v2_int                   v2_int error
7.700000000000000178e+00 2.440233044422206524e-02 1.551589073362211841e-03 1.866927590900767375e-02 1.340866269330096006e-03 2.120596055970240534e-02 1.458376247103317135e-03 3.176546213202614821e-02 3.233182526303404313e-03 1.569389165301765185e-02 2.263118712240446036e-03 2.411718703389325799e-02 2.444960140935386987e-03 4.901307673724487890e-02 2.425095237914113699e-03 1.726087423337796870e-02 1.125554762094498800e-03 3.311174792221141527e-02 1.738348990079772094e-03
1.730000000000000071e+01 4.212247963273051121e-02 1.759836833116295868e-03 3.448294340554270559e-02 1.475119699544276885e-03 3.914755755859457981e-02 1.708306872838862532e-03 4.753142476567265989e-02 3.748628468708427482e-03 3.161004101528235716e-02 2.907434612842233965e-03 4.194387001519923192e-02 3.335243094294644030e-03 6.244604799849699794e-02 2.340366421902230574e-03 3.432380291801624683e-02 1.685425727898632589e-03 5.760899117638940831e-02 2.193885609180795671e-03
3.900000000000000000e+01 5.186755211185373887e-02 2.163738467515777947e-03 4.504630482185422585e-02 2.087477797283360768e-03 4.751332913788721551e-02 2.190185711394587210e-03 6.533985590650720487e-02 3.092166106684137144e-03 4.353044648167400665e-02 3.098763722431874344e-03 5.551191605383314770e-02 4.225077661109759644e-03 7.321267290307974240e-02 2.829877191774669669e-03 4.422351355390677363e-02 1.793694035507411655e-03 6.497660184880743595e-02 2.486868854969616523e-03


==> anc/Figure_2.txt <==
# Au+Au sqrt(s) = 200 GeV
# centrality_class SMASH_Response_2 SMASH_Response_2_Error SMASH_Response_3 SMASH_Response_3_Error IPG_Response_2 IPG_Response_2_Error IPG_Response_3 IPG_Response_3_Error Trento_Response_2 Trento_Response_2_Error Trento_Response_3 Trento_Response_3_Error
0-5% 0.32233241476780045 0.013204493753914035 0.5585803715290146 0.01624875465956139 0.23919566609905685 0.009018555044875802 0.21634663672163296 0.009389007663305908 0.16912644147899517 0.006416133039504717 0.1034138976719947 0.004867825309012508 
20-30% 0.2637950398342975 0.006902156742076059 0.3010352567254858 0.007023672320585902 0.20512159809951613 0.0056095263564534805 0.15847377594013673 0.006903152587414589 0.1731725046525868 0.006152470226252173 0.10668169842996882 0.004755477927766016 


==> anc/Figure_3_IPG_2030.txt <==
#$\epsilon_2$,$\epsilon_3$,"$\epsilon_{p,2}$",$v_2$,$v_3$,$\langle p_T^{IC} \rangle$,$\langle p_T\rangle$
0.32359536509216486,0.19480460910639583,0.004916558158296873,-0.00907319785221253,0.061080186837286464,5693.053065751727,20.021437990575286
0.2767929994079892,0.20162964430372526,0.017066136398762567,0.010370449962847358,0.008648811510264401,4414.337765736188,2394.7252222245284
0.3215428957841079,0.27340241558243594,0.009163095781083146,0.014663288876605465,0.037319495167760154,6266.718014573283,2365.264488632655
0.2808190550534144,0.1290907734092207,0.0033052696711744827,0.015330153104885691,0.010685601277939251,5745.9497931083915,2614.1150148891907
0.34309165296878286,0.35325987617801574,0.013850014438371052,0.01680539301872037,0.03618722937983601,3591.145781769152,2037.809848488704
0.12258558550370809,0.19880597010316847,0.010592742437049978,0.02696148786763713,0.05105534373494095,4876.375417499174,2527.4020544149334
0.2503300791902105,0.28691859407518083,0.014397265817438191,0.027960952929812613,0.038945596560912024,5096.1765472943,2332.2926330250298
0.27384726773167806,0.20066471418966442,0.00439482932786043,0.029675685464345222,0.03663100062364489,5485.92286553063,2562.013031400552
0.320310463158667,0.29986015707860786,0.005978459253816722,0.030418931837619508,0.033138327540725494,4728.229908518373,2390.978382851644
0.3691438394165268,0.12877671130083937,0.0018680236072596368,0.033269288094153415,-0.008472752965010303,5479.494595932074,2337.422608430661
0.38184892775584683,0.4244464958694144,0.004923813949606515,0.033789510969288575,0.029809209878106164,4800.337295821802,2317.1409080990993
0.09606918005345245,0.3643536097462211,0.00784140538313083,0.033825377752297,0.040188320791966714,4562.061576191589,2489.512265729128
0.18331588572742558,0.24678979203070253,0.016402924240003443,0.0340554196763761,0.034423584449256125,5363.963474175691,2604.297636159273
0.30639586759586923,0.15967461750563094,0.024398833285938795,0.03729258472338606,0.0016794923460695661,4414.689855281133,14.747310164325892
0.3292477178885061,0.376840335863412,0.013556350037702603,0.039248162352292254,0.027692479763366064,4299.016616831431,2268.12606322838
0.18627654673946342,0.28857212970173013,0.0030863498792219326,0.04084423887495506,0.024692163914783304,4709.70545101377,2270.3790036607306
0.23344974291991263,0.09858704832688862,0.022920307806547035,0.042203344050949686,0.017784216529423066,5808.295203460793,2531.5079209388573
0.3556697445629776,0.12346152356313242,0.01291022518578994,0.042585032360784356,0.03971601056567909,4653.278808709231,2626.4815588773913
0.33152931678308134,0.29050461302987135,0.0009978713565674834,0.042748982912197045,0.011908496186797178,4184.347527466024,2294.69462140457
0.30672139604150267,0.08612673079855107,0.015803272207291833,0.04436724671791167,0.03258144817026808,5615.652296991306,2213.912538470222
0.2715364999915457,0.3860482316202361,0.014138744520849109,0.04653286808484883,0.03005396911187177,6556.772693169452,2716.493598279271
0.07940303211219933,0.1183684950132382,0.00978052513082991,0.04715687727944664,0.04413427336289749,6364.748649910573,2016.849629031718
0.29748271487694805,0.24600939090067733,0.013002619172405463,0.0476007181122337,0.03272757932087433,3338.6577301721586,2396.8772754659894
0.2628044198975907,0.21480727929689436,0.008530028607945626,0.04769688712152927,0.03835287393333123,4509.1172096540095,2091.9684821442556
0.14668049301924937,0.3475122635638248,0.006496772313676776,0.048557985479330414,0.05312616963837451,4605.8874965004225,2667.7473949126093
0.14233019410320097,0.2250490702946671,0.005547024855473764,0.04880907566637096,0.03366901675962025,6590.067732744464,2961.2860579079697
0.3284271530607052,0.31319616509364506,0.010741836705621368,0.04881411583326176,0.022090894694819303,4194.760943666977,2226.1757094100567
0.37575056647480803,0.13797819857643087,0.008045967087101416,0.05036087975928532,0.025105764056796195,4952.632046348028,2518.298198715354
0.29279504564712255,0.3900536309042276,0.015901947160216166,0.050799009551694224,0.045464865871336094,4895.5622033705495,2163.9827578633153
0.33210114144966696,0.2809112421445371,0.00508611835230921,0.050926900659715696,0.02018436247056611,3444.1123166209013,2063.654493828883
0.5054754105626538,0.22260530696212763,0.01591139887441444,0.051078928836445985,0.04022813076541816,4330.708690720346,2203.966808392585
0.17769629156991884,0.18418991713327734,0.01293067893931706,0.051234415001399566,0.03279336556508314,3940.523032409549,2434.4434951936273
0.2206985881527009,0.10887315092286796,0.010545616049445782,0.05134149131454766,0.018672128622928184,3489.9817087433357,1919.3699815408297
0.16010047648080683,0.28580962330421056,0.006670465608438893,0.05225360137228951,0.039424261286078614,5023.004238119302,2065.819426857608
0.17701167010240057,0.3292124445924431,0.004726794956756897,0.05277348243288407,0.039356519956246526,4918.812755735455,2207.4124891355495
0.3821992904745718,0.19194389138817808,0.0024426233451125194,0.05304835641420185,0.03745374373130988,4313.6946841459485,1931.5287603166214
0.26032552226030553,0.16724997145776746,0.011553822833552482,0.053349667826147196,0.015757834982805845,4929.810687343628,2170.7014107791424
0.4098036360642976,0.11301765957356898,0.0047602912853701865,0.05351149808864455,0.04384136477987936,4863.562333762762,1851.989276999675
0.13580057863797806,0.1315169522988424,0.018286276323768128,0.05467523770210917,0.01911475800054872,4384.347147031243,2163.139876188662
0.17130478540377356,0.09008117361916992,0.00602565026681458,0.054854976215031576,0.018928011552002844,4073.1281025183066,2487.9880870680977
0.3077092487624436,0.2068430240101833,0.013321892627456375,0.05512694227620564,0.01759606492473016,4890.189851351725,1737.6991402902454
0.255487532897095,0.4364522359229675,0.008004315118704142,0.05548323072053655,0.05387286350205644,4444.171878016118,2065.0437369618985
0.06862530468590443,0.11829866399861155,0.014449535770268964,0.05626388490961244,0.034950054821694554,6582.390979115585,2393.0699746140344
0.21117792190002008,0.26428880078348854,0.0009639850348707035,0.05674448121833856,0.030854877088303395,3387.3930167884714,2540.023765161105
0.2659813112985556,0.25061027714270134,0.009048351095887312,0.05687829063663507,0.0055855031180036974,5445.158186932238,2136.1384121672295
0.2116705000649554,0.27441357100150293,0.015254291858907988,0.05733738014824588,0.05926238466541731,4749.813585808128,2268.0820472918153
0.3146575203758039,0.21480591490013046,0.009178672168649362,0.05757226833482945,0.01790444783332478,4661.780270321002,2052.465248562729
0.05463283758008001,0.41610496756432513,0.013858196625592603,0.05774028348914787,0.05610859223389992,7177.1763128336415,2708.5327437097235
0.15930793318758293,0.15839320387051398,0.0028970929845822295,0.058047621134872204,0.016020273126314533,4956.301054986447,2344.469955708472
0.1708515172008106,0.083304853777566,0.012482249927887377,0.05862966196490843,0.02238082187965944,5159.7311349698275,2140.265768248528
0.292617998330476,0.07416811229368274,0.013445931039621557,0.05900005240498078,0.030444657369504222,4021.7939215745805,2194.22401664668
0.35999560926148844,0.2394573075932002,0.007602226456642179,0.0592459706411626,0.017366974941659067,6504.212756549211,2492.356117637683
0.27126123177342104,0.17586099030083766,0.013710682011120249,0.0594875579387098,0.010874351707891913,5130.343392048017,1991.1382430748226
0.39273910461201933,0.16443166644257654,0.004768632984685874,0.05976599828993493,0.007597214807158355,4902.430871522499,2553.767291960857
0.3597196777650191,0.15812947240247252,0.007141864145673668,0.060035960632458224,0.03836540302552284,3721.2824593780038,2488.707626669757
0.3379720864307016,0.2065289037779841,0.018370309923824,0.06011296061521446,0.020643772188854066,4097.831959940245,2288.4138059420866
0.20684502773765925,0.27375641953408264,0.0208811640438971,0.0601497318347515,0.025317647128902054,4531.329907604046,2151.4574212883576
0.16446805575584136,0.23863455863984367,0.02138198451128956,0.06016669561152363,0.01061043120943225,4651.965145466822,2105.105543400596
0.15386336960240263,0.3543955837803211,0.012231802647445255,0.060725319903531104,0.04045537800016074,4507.130897990638,2183.9503557681846
0.48164236799607923,0.19800642083253073,0.003012532518741498,0.06086983944115242,0.02346197755159533,4873.3074837252925,2095.8674060616922
0.2779174948713466,0.20952556175472833,0.0042487757380055766,0.06092308149883994,0.019864137030583626,4362.638291856628,2711.9772915518447
0.3857591405510222,0.374054422322086,0.0016698664749907803,0.06093001627999667,0.0173915564450506,6279.783044627555,2290.035800468045
0.22033087803920873,0.09836995054748365,0.0028651519806422924,0.06103443573498633,0.01518835666926899,4279.2970237947675,1787.8464929244435
0.22777641724199976,0.08415132288667639,0.023938020989288544,0.06118089506480606,0.02247075549457753,4278.822868069779,1977.3392601375458
0.20182993158932752,0.06257883964305125,0.010501611702685773,0.06210779073781545,0.018742582032696582,5667.449121405987,2442.295367263078
0.4103634154934586,0.1531732948473929,0.01650067586747925,0.06225283068367021,0.021892985634063465,4699.6630480748245,2059.335511863958
0.4209657871864553,0.16493373261860295,0.019722649413751955,0.06246105551616495,0.018715372623465232,3638.348277482079,2290.882307901208
0.3715724823053311,0.08989359680096506,0.013057367041772544,0.06262218080512134,0.020370896700774865,4186.402082083259,2152.9922348239825
0.38689412919311483,0.043791774970412874,0.0040553056677748375,0.06283005254572037,0.01768421249142273,5290.386779788938,2294.0907480354485
0.20723801060043792,0.12620524486457343,0.002950210328145235,0.06292990383474084,0.036896441945485525,6798.494885429407,2469.1474544591997
0.49707297553463925,0.22287085498900844,0.014800859330768334,0.06306111658296984,0.026587134899644024,4686.639298782922,2001.260104829166
0.30748566371819297,0.05099100901964913,0.011611983685719671,0.06306905491926307,0.020898638510664088,5563.044054850591,1917.8574574694935
0.43397914509429053,0.2744554570496542,0.00594544494820607,0.06314436588509836,0.020660702486359164,5258.871236890467,2287.893380840703
0.2358588709695106,0.0382311504989929,0.0033322653390034903,0.06315189340920806,0.03532254346057537,6803.201312630956,2056.634560451234
0.41639756254454335,0.1424020005847446,0.012207513089318296,0.06323255065728854,0.018508471521801725,3960.79029890305,2289.5430010760833
0.35493102386349706,0.3143585617270953,0.0024692771203384052,0.06347931762707462,0.018186334348338915,5520.8607589541125,2290.9904723075933
0.2816834078973734,0.32019438574824477,0.0070709415998385485,0.06448601179067157,0.04569482539914423,4253.4386281186835,2037.4931593153678
0.14708355834136247,0.15433742405991976,0.009980646309993384,0.06456588498125222,0.006056751225985618,4071.0816137953407,1906.380299567785
0.38175430640159247,0.16998044174930985,0.007093556895777468,0.06516233061448988,0.02183134856509535,6924.7979842239465,2305.6492886385677
0.45509950206849853,0.1402428971833997,0.02038735032432798,0.06519147453719838,0.041590502321670886,5085.6454595554305,1902.1551213651398
0.38539016318675434,0.19087046111065914,0.003951456451648619,0.06555050258801895,0.024718606225526567,5190.4847380960855,2074.1232162884835
0.11815442570733636,0.1727116711458167,0.01029277139018207,0.06634673542049715,0.05325638966374578,5073.927108905791,2204.380010029163
0.3527627258024502,0.346215081709162,0.012470050308541803,0.06648119079522287,0.05449937252083043,5641.003729974044,2202.3453999536573
0.2759578497274093,0.08811524814850523,0.030171093413792493,0.06695396643386498,0.020770749721379086,4463.839281403893,2123.652796271105
0.2142201591443447,0.11220724273460835,0.0021460723704938246,0.06695799461008685,0.03250839622064236,6314.246536167671,2642.792566776522
0.31232818781442917,0.030915303499975084,0.007866715822765871,0.06712935171846411,0.019573025765980717,3840.936647239083,2305.311759632582
0.27307522854888666,0.21141945850636867,0.008150221776452894,0.06721592330570594,0.0384827885220549,4990.138751584653,2329.2385828356905
0.2592190764616518,0.16809518616793678,0.0041775327154754205,0.06732004881265477,0.025376176661128742,4993.5430632284615,2896.282813131702
0.4543973004702887,0.07766593575158665,0.012141748386793726,0.06736232371105975,0.05140774829158782,4766.95215647207,2881.0701585465163
0.2144479253503432,0.2478074593638809,0.010737090561136099,0.06752915847867351,0.047331275602741064,5413.032656453435,2721.431463839569
0.47306918310968693,0.09902234162536186,0.013617228956562586,0.06759298839760033,0.019551606160109425,5404.241822845717,2132.825765389069
0.32504659634129357,0.11444560474061079,0.0031309593730660273,0.06762234125888869,0.05138047163659922,5023.198032028469,2877.673546072428
0.23581560971194496,0.1580147517436999,0.009392643746086955,0.06776642436430966,0.026116685942122617,6221.960348984897,2441.196195465586
0.3767361032874032,0.09700630748728463,0.013898523105843932,0.06805884055241883,0.01752264244088923,4025.157456335938,2679.193196448317
0.4814570470031829,0.3200226669665931,0.006307092240772653,0.06808432921681856,0.022904414645389407,3735.642368894398,2303.609627901782
0.17317514385292476,0.1013035218052509,0.01140160887100977,0.06813217486665224,0.01978583479587803,4558.197109756305,2417.023979884911
0.11210635593056492,0.27875789296653375,0.010809201653788979,0.06817229668874696,0.04029636030178368,4432.190948947864,2404.976000824113
0.13928091895893535,0.34018385697938625,0.004293795540068243,0.06832777624798013,0.050394623948257604,5852.279794124916,2877.934303890835
0.47369192989771025,0.23918594239655147,0.009456616582761758,0.06840808245797136,0.02881388359805133,5134.786682226745,2043.6623809072858
0.20776398385530448,0.21796178726652218,0.012508381891851788,0.06843230353743916,0.02408855603448279,5739.412989713748,2508.6597338025786
0.05210867358065015,0.4440885525790351,0.010519773779370963,0.06856501700761919,0.021766248606293392,4146.429274233419,2133.0661780198434
0.48461876900781137,0.2696595295473379,0.010257634782941272,0.06886554599630906,0.04085812770145599,2785.454157941416,2016.330356319113
0.2065251870999438,0.10917205384990349,0.007792128084641122,0.06917885613953267,0.03866712023354932,5870.256282826699,2204.1099435915385
0.6440638715131737,0.17866139781935103,0.010485946703921795,0.0695984143272483,0.021926482775943057,3887.25913724834,2494.241175871147
0.2885112654833898,0.1537574012756868,0.006895828191171172,0.06960482207520477,0.022304100071940797,5917.726936651054,2525.901070557812
0.2363411289895229,0.09650362365026632,0.01061424469445116,0.06970559015532829,0.017188848142949926,4707.298378142986,2207.2934281084904
0.28234826268490265,0.11460720916610721,0.01866097214915963,0.06990957846554803,0.020986855447062403,4812.369290980774,2007.9544095857352
0.27417702606844113,0.25332949757725115,0.00629484821224177,0.07003572088989041,0.05124364697871499,4797.215245092595,2593.025944768453
0.2409609748537602,0.32362760437400334,0.012071268000765878,0.07008372146199014,0.03891159389945159,5196.194940821641,2369.3149941916695
0.30088957473803285,0.285717627004452,0.0023466165386633988,0.07010981029467246,0.047409760280654294,5774.844478802859,2398.118082445309
0.34275318689593115,0.2504276925427516,0.011454856198992223,0.07014130220792994,0.025372198759142896,4712.514743208489,2055.400391009597
0.19685941373078283,0.13757009272406887,0.0020976424594871925,0.07061554559458691,0.02839257911722858,4837.641616287788,2001.1081525903605
0.1814903155853891,0.22694737872560627,0.00828982856928856,0.07064388359345686,0.06980903234997733,4612.309488573893,2255.4513156581743
0.3116253787680515,0.2540569733092407,0.011093753405484527,0.07071602890097375,0.03402036781231129,5022.779190493306,2101.783122075621
0.3172975114666626,0.09694695889763663,0.010133373480974643,0.07079829513204368,0.022804607014347316,5553.373695014809,2461.0325113434287
0.3409444750094889,0.09614824123680338,0.004732985230649402,0.07082990581053163,0.022906718464498113,5426.126627881237,2528.4824041446113
0.35966555751924123,0.13652570879101808,0.004875528295734767,0.07133021007370488,0.0030723967062073897,6140.188064053226,2667.8161981918643
0.1415706584895649,0.22144539055235102,0.015865602234353994,0.07134271963296292,0.028885790218169026,4047.408051467914,2493.1340624329905
0.2410194855553703,0.09894360911518368,0.0015127334417529348,0.0715407546857592,0.0674556860864975,4375.275219352588,2255.169811479993
0.37671170697595624,0.2269327005387143,0.004544756112905375,0.07179585106650345,0.0422635491304707,5153.788482995533,2255.728688175842
0.3388138884327244,0.050345043367505116,0.012843979527125904,0.07190700972278306,0.011501756915484338,4414.547212949637,2464.3971988772305
0.19633643800565848,0.07648305136290956,0.004089169153136223,0.07194530780725848,0.008970391954279185,5927.075084565169,2415.5844081957057
0.3603366454258138,0.045150103316743316,0.017367047313701926,0.07227418253688853,0.011780045333841216,5386.339966764726,2275.3005579955106
0.21971931278527673,0.2199087301212345,0.008172066073967695,0.0723152049452002,-0.012089483594919733,6488.095907463622,2514.216897455389
0.2608576580898243,0.3004381577909839,0.013919098589073198,0.07250385685523321,0.037549612965009124,5279.054736516656,2445.6878869539446
0.3504722838572745,0.2211122765000516,0.019132584130176943,0.07275778693533888,0.011178225478271013,4152.883991190047,2205.420979614059
0.27588793040837284,0.1794667593595976,0.0033597074299083446,0.07288421875021858,0.019032553886495798,4562.061673048764,2210.9280193514696
0.3262865877507451,0.21228239581352856,0.016063451137949755,0.07309734907355203,0.034629035097728564,4320.061107568311,2015.006210629113
0.30936381620486286,0.20228572035748946,0.00743199897826324,0.07321306520358452,0.03195527945955393,4529.891331494165,2452.6422266832724
0.29741501937762393,0.16514745367173178,0.006150247198903921,0.07327460350719872,0.008040838227958098,5075.5911758381635,2389.8665049111014
0.30062693388214906,0.19043424793545877,0.012283283002157027,0.07345309202779988,0.04360756424512763,6617.4838717763805,2188.450983151619
0.3384631016446814,0.29503319423761687,0.008943464755442434,0.07393534118637549,0.07268789274406973,4817.502514139887,2545.337842726564
0.1473348312765233,0.24192232489605225,0.003629592291771486,0.07413723684189963,0.02587729230074286,5193.022007128945,2349.4039475330324
0.3402671152286061,0.12465909556313998,0.016989318835763212,0.07419652481060637,0.015967082578436997,4960.583932609011,2671.7120038695853
0.030613596896171553,0.053284624315931846,0.01147575043239592,0.0742183356060893,0.017805229705935403,4366.5385513272495,2277.005134047543
0.33790697177430695,0.05158390165399055,0.0019346358208504047,0.07423082440608768,0.05357960859619484,4514.375823937181,2050.967317057197
0.1197249686511613,0.08980630788876644,0.00752615532943286,0.07446298103813782,0.028016648518097105,5223.91882521094,2565.8610736271835
0.40892331790545344,0.2288259152581464,0.009419336626936732,0.07452580994303372,0.017013253153395684,4270.841147143392,2617.500796823638
0.3523332567248624,0.16221482084510777,0.009490818425371292,0.07474846702529761,0.03771915102915548,5372.019792159777,2396.115095139027
0.4028586799824168,0.11029526891098625,0.024690576282392945,0.07520614870842918,0.05360305036842884,4227.504325883921,2276.7137510476427
0.20456146103686823,0.21159379385303037,0.007021416167971541,0.07521255738165514,0.05860075746707833,5771.89076455388,2769.576634766502
0.33235765697305686,0.19300505450342545,0.01491803777058425,0.07525790752835203,0.038675480523766376,2954.0776584474092,2516.7907350378096
0.21729186754370428,0.26866854957914926,0.023736092642245653,0.07534255223633052,0.044760641632944874,3449.6038680637844,2394.7650485145596
0.4236576633714245,0.16030986524557014,0.010105474283354928,0.07537771125035743,0.012123693759063038,4340.0101940354125,2427.171811138981
0.3560008715673092,0.09524614827803662,0.008813989451629218,0.07546325621843832,0.042138090132993994,4340.013713964369,2188.536695640382
0.19660875973053057,0.0807340485041083,0.0026027647511074497,0.07564706670087243,0.024178823158544235,5808.826988170475,2662.5196548724366
0.4394554276541868,0.255218718815149,0.0036506949827781365,0.07582066145962807,0.052702617496123996,5620.445444756853,2396.799959209111
0.42144515943431154,0.17190027834306512,0.013188933313637893,0.0758445671127484,0.04499490865984469,6136.085763548647,2209.997502979781
0.506799863467115,0.1302443960629132,0.007504618632795402,0.07590304041673157,0.020489091882564703,4993.601414040931,2522.328984657543
0.25666797720527634,0.26493361171512947,0.004490313453593631,0.0759945375369756,0.021041742546562957,4105.505101202064,2520.3246303397655
0.43844820727846046,0.32362252843595896,0.018725441327602,0.07599993608260526,0.03848594263104392,4341.580309835446,1952.0565367614145
0.35145794062308106,0.19999653444421556,0.012437354273031958,0.07602222386354243,0.05309697174444549,3510.7964493310765,2070.9225302039636
0.384716293070989,0.0527705870628858,0.015523119331832869,0.07607309026872572,0.039244997721350226,5274.12412168587,2186.1555471790657
0.4251858628765219,0.06713349192969537,0.01728762268449847,0.07618083136137778,0.03951094843334787,4995.539378831114,2187.5230843928266
0.32919415992060685,0.21769395884469203,0.015488546905893184,0.07649267072251531,0.04490342964942072,4190.238964478284,1986.5999320894148
0.4621551275307372,0.23241856479276973,0.010082538133220603,0.07650829615594681,0.030205549452943615,5407.398467179072,2195.7765952412074
0.5231029139846382,0.05021109496083412,0.019253762857413103,0.07658312433082377,0.02475277481873371,4789.713921035869,2055.0372384927628
0.3327099536796444,0.08326714770358458,0.006207921568336051,0.07659139273905488,0.009376890641947402,5033.020551040906,2684.9560157150718
0.24691408602251982,0.39260298154842793,0.004986778851416192,0.07686687963381525,0.05184528982677381,4653.768357392802,1755.2400245038943
0.47008515658802946,0.23252619840440872,0.008077761312381542,0.0769642837610646,0.02459663119428114,4737.603661380784,2200.0428088394037
0.38362835620891983,0.19386148134655962,0.0060926574268844675,0.07700713911814924,0.04766144537798761,4999.906792088472,2351.0856468073607
0.30250310984141693,0.06476349869063369,0.01894799042987183,0.07702465072994188,0.028365871730923947,4696.686881461011,2262.763199740614
0.05739835966708127,0.12514050693420503,0.018214946392284166,0.07758049144992103,0.03337051960248795,4679.685162755914,2633.2238473089296
0.37663407197486876,0.13805538043204496,0.009789927619246679,0.07759953342403028,0.018092810896834087,4399.84404749063,2447.9481660026854
0.2653596878726695,0.17261689938984734,0.012908561898704362,0.0776794049711111,0.0380208431175457,4491.88288672085,2661.3235524402085
0.38689412919311483,0.043791774970412874,0.0040553056677748375,0.07784938931437356,0.035669979366755145,5290.386779788938,2659.476749773653
0.15661537613954807,0.27112468471073803,0.011095336356750017,0.07794845804918703,0.036977065933996585,5177.135276205137,2512.302535120733
0.29081308894704644,0.12547731497167383,0.014791636029304578,0.07798813463891698,0.02656795205431081,5302.182092243025,2482.383706974233
0.324776702789767,0.19004687132786094,0.007142919445650603,0.07840046822634185,0.023204064931550483,5594.4759946837485,2083.6304211482034
0.39807173093631054,0.11124452792092722,0.009039405391584113,0.07869750963895614,0.040631476599787344,5283.589937057543,2496.657246421338
0.082689003835177,0.3162897447451536,0.002668696883130191,0.07870563044708766,0.031707199764148555,6107.619784355155,2439.3753639879887
0.2192217243573762,0.15713321166167704,0.013374642381104009,0.07878001885537204,0.02751140621671355,4590.227470669871,1936.0137711931013
0.24735610700963903,0.09879345296016175,0.008038331391792143,0.07886621743539127,0.03544017731204879,4557.273886875892,1958.379621503146
0.4649870340518434,0.12255810145388285,0.012811959359407035,0.078937754266424,0.018601426489136687,4478.389273207317,2213.706595329638
0.4344286951947116,0.061221326218461485,0.01957450299106332,0.07899614243634884,0.025699686721038683,5139.394349641742,2136.1621501289237
0.07331287754777788,0.08905596120050098,0.012583951325045592,0.07912597184690036,0.013892374821988837,4586.153962477462,2261.1495201303123
0.19148713083013796,0.34404168733313384,0.006119351900386219,0.07922930662791838,0.05333663690125831,4147.041987091369,1965.6716788076692
0.5623708210262819,0.24532612541523655,0.005432100513018709,0.07930374795852,0.027702301848654968,4575.485287058694,2134.3693202681598
0.19668288628071542,0.4085757633997512,0.0008239487374513315,0.07968733288891568,0.044298783105472604,5654.3962294049825,2220.4439121766686
0.3432282328394721,0.26923453347993603,0.011462133625302334,0.07976557728155924,0.038349621022920076,5381.226435012035,2027.074428324089
0.06451377028300229,0.08027379988003139,0.011391576025209182,0.07981109853270794,0.012153123126582625,4739.431258541376,2203.8574574202025
0.29082508351126707,0.21151608027690944,0.008884691029288098,0.07988280661542389,0.034964706063696074,3804.0872323159474,2093.5376702718645
0.12960375503414293,0.061549356925621634,0.013908526690992533,0.07994142525088956,0.024088636725122677,5713.845782669369,2667.3270760225937
0.36533778327350175,0.21922243860492252,0.006328875331732804,0.08008630677893848,0.030537759444860448,4354.194332749457,2199.9244946411836
0.3483157697987721,0.1751337625292469,0.00940794896364198,0.08019794812609035,0.025918048071791062,4286.17278278199,2306.476700119332
0.400052815401958,0.2956269082784215,0.010140289787442367,0.08025601171034767,0.03402691275054733,5799.895995322534,3045.9833120123985
0.30647453846273937,0.1639378779662646,0.0039443377161137525,0.0802825617126899,0.02807139739339869,6420.18396179496,2460.742972066657
0.19522784835975882,0.2830579368608413,0.0073306717331088666,0.08032983349990416,0.06134502769484621,5010.179695894628,2623.4373214435905
0.40063083591153154,0.15213136039573746,0.014492306945943766,0.08051436909656218,0.07027187415588959,4593.254635875248,2249.2597309749162
0.33345118544364893,0.20861436506653422,0.008307195228900768,0.08073979309822893,0.038590003860043166,5341.536368682695,2258.965996587045
0.25899757947188257,0.19995529540932847,0.01511745941042135,0.08082147028790373,0.027569982933364014,4016.843974655967,1890.6034106516302
0.4531752036323971,0.15078828623584387,0.011341959108426952,0.08093854002942245,0.053071551756110544,4544.217014700264,2150.258641741465
0.30960046869794655,0.19689308099851832,0.011909064975434225,0.08128902559461043,0.0360616269473874,5796.382671174716,2212.6394653944776
0.5328968189719735,0.23854562652035521,0.01211205057640465,0.0813948042741597,0.04081850345083439,4785.660394432954,2260.7372096446334
0.23840704007217167,0.10263397738214605,0.016397787473829525,0.08150331554919092,0.018576392451466407,4339.333806317122,2213.651908084884
0.06430691056460389,0.0977279751160598,0.008099575925973808,0.08168795423787989,0.023218892381819366,5121.995844410047,2528.264070866691
0.24532141332616603,0.22456651994485058,0.010295012617442234,0.08195810150655485,0.025108328714779474,4539.602501180706,2321.103786284861
0.2684130319753563,0.05149630039986028,0.0067210187348934755,0.08197450121012442,0.04132592106408865,5854.905730490373,2272.4350670183658
0.41633799355540424,0.24487553309741947,0.016373669683966953,0.08202612496843795,0.02585111615561435,4876.303699971003,2300.2130605025927
0.29334127418899086,0.183841834516151,0.0005918323909536904,0.08213198797473842,0.03494873224762287,5446.424028762409,2499.5278023785077
0.23178347178446188,0.17196722252615765,0.0018838629476971257,0.0821947038125707,0.015555324134214508,3235.977743072229,2244.076949079821
0.026262194623321394,0.15536179736245265,0.019341365243503626,0.08233372461635761,0.011276793659823847,5925.5778376370845,2575.6098483065884
0.3686916304760252,0.15346266363833735,0.0024498973065803413,0.08234899805139763,0.023519789138817665,4150.179424221079,2018.4617716899309
0.2994052773940652,0.1216475400760475,0.008490854275643105,0.08269384642417632,0.046245113412469785,3981.5689073699004,2439.7063812258984
0.2346593433163478,0.17538471549771767,0.012223386735120913,0.08269703117468273,0.01546318006885048,4644.676148318277,2706.9570436716394
0.3478213562074051,0.2801119300454776,0.01009916317575597,0.08271105087916629,0.03432639349944841,4929.193064170324,2362.992182835398
0.3309984233090381,0.11702453082991675,0.01471208053939393,0.0827840747040641,0.04197960900835044,3798.7385590541726,2223.7533804843006
0.18436886392439453,0.08639065243442223,0.01596620747601384,0.08293235437249309,0.016664283062168637,5008.522816453664,2705.5967731043575
0.19855145817764788,0.116716337679412,0.007695737578431572,0.08297146237795579,0.013273160889951124,4527.977483314345,2338.218906182279
0.15844262127667066,0.24066066671260558,0.010229616105074082,0.08312827743132542,0.04032016067347798,4855.395910394888,2294.851493636862
0.3928105251116053,0.3321251228476802,0.010558287207810116,0.0831388825943732,0.04027002651515271,4540.501115811574,2211.8237997112547
0.27300862028645656,0.16211612878910012,0.020285844357439946,0.08316589717906796,0.02360616823349371,3943.9863592725314,2051.0773815492985
0.3040974574334496,0.14957231792975553,0.013478374938000248,0.08338038476166602,0.02183270264644278,4221.549196122152,2453.05749894346
0.24734025019960576,0.11412887941875653,0.00578819207895967,0.08371116013130059,0.03162202888585401,5098.291478612381,2271.8388089558607
0.29284296561065526,0.054059961159308896,0.006563432285216756,0.08376359804799377,0.0018400850054493948,5937.158153392648,2421.1151418050586
0.345250504642374,0.10746979644023753,0.007006040051330242,0.08389024512085907,0.03527987787296379,5661.3284645733775,1845.9158980456132
0.2295989149715224,0.20694382396441985,0.006566458183834736,0.08398182568453488,0.027617051706919096,4422.439603252581,2552.729214901203
0.29352943433801326,0.10773815902239015,0.020161442315509863,0.08422313038889855,0.003952728418703,4904.714120930355,2232.888337760457
0.05233535714277865,0.2103028159771181,0.009612870509663437,0.08426451181507634,0.03241610061844326,4290.851906264382,2428.759160322166
0.09761652710974777,0.13508843921254615,0.008021921902574622,0.08430148730266976,0.019477495896379246,3830.570730436571,2330.1536099142877
0.3587337959316461,0.26972305099970834,0.011111775476128787,0.08455703301837934,0.04278439311779117,4556.531049352534,1854.1624721512412
0.4269910850109986,0.2712336887910285,0.010967660418049108,0.08460316566070011,0.03163917437381038,5043.571488231666,2385.402301866655
0.3979665940891927,0.2525557865125325,0.008432370539717895,0.08471810766004793,0.032458707580269884,4830.934152066132,2133.9144714288873
0.32760960805214084,0.16705455665064656,0.007441548935412945,0.08490894520527778,0.039733551831457894,4568.268057301217,2088.863039374671
0.11488160757929829,0.37786971379132145,0.008181428631890801,0.08529219573915625,0.0518887938714643,4503.1204841695435,2528.8937068971613
0.35686664661700457,0.27984217695641667,0.007551514294763281,0.08534754058146293,0.05161218200564244,4447.237905654728,2191.6905322295243
0.18056269496828636,0.1987386675601101,0.015635505976550963,0.08536311287751815,0.048481321427477665,4907.9087532916255,2198.152525195172
0.06700165849309232,0.2520002459580803,0.013367283401629803,0.08538205304133481,0.03472826551107344,5974.25796753685,2876.947639413573
0.3390321013262202,0.12520953793616924,0.008089975734124904,0.08544432696039758,0.035327140930042335,4463.9515732337,2871.7999574801925
0.3597051034522049,0.14134374449235781,0.0037636676755552143,0.08550901096624025,0.029049181722274137,4890.531710353124,2635.68897306933
0.3668372278991882,0.08934506092951314,0.0062330520682330895,0.08554716452239419,0.012759583865242015,3854.491114888864,2103.1668662631737
0.12107124083140111,0.15748309983639594,0.01042254602830077,0.0858971283712236,0.04976370628419451,6179.1518064685915,2569.956484945268
0.4161018136915782,0.201837309448558,0.01643328184135199,0.08637933276339907,0.04701766707127646,3851.8090496549316,1996.635613908992
0.291535053549604,0.2117881674444384,0.01296881495171767,0.08643996365888594,0.032200158460263785,5307.207779357993,2170.9795862229967
0.36928000301742536,0.1560979524248691,0.006267833391473656,0.08650152513995531,0.011609564941319261,5523.780357375075,2089.0447887882256
0.3412480362966759,0.2255488264802329,0.009304838750589526,0.08661875986813515,0.030706368481616887,5893.340499144254,2534.7739250964073
0.24109874200775308,0.10720910106529749,0.002436324713403682,0.08663010146582419,0.024643002925458343,5630.889750304126,2369.2958964914865
0.3940710215543283,0.35454607471428184,0.011783091973974405,0.08679486797597713,0.02965588465308153,5307.722429569878,2536.0359312807955
0.4965396289250528,0.12806883533823807,0.014185836237685464,0.08693516048387541,0.01990892112403352,5076.990642481799,2585.209428893992
0.4633749018091057,0.3516015946153923,0.006000046618001008,0.08694317563383182,0.01816973015280301,4200.527857606602,2189.398085612746
0.1891030285542393,0.1515477646348338,0.018695543860803673,0.08697981667311148,0.019015270912193717,5406.9188653849915,2377.0741596935436
0.2557411427095453,0.14409299938946177,0.013827849541383086,0.08702407339385311,0.0307133378531408,5368.9399124789115,2229.321551473056
0.15418346877068517,0.31905832170229986,0.008719844691185537,0.08714956570391225,0.0405346095767972,5952.204923220252,1985.3144974509262
0.20594373135755328,0.13756432934571744,0.014362477161951973,0.08721309313428255,0.038773112052348666,5936.3089022555805,2540.9203256211013
0.45430350855280527,0.2175039537997695,0.012776915521111255,0.08732961492393593,0.02065196070706825,4932.368830224241,2043.6168661847755
0.3609644920453839,0.26397971774383355,0.002173122315008763,0.08733204039422442,0.04167772483989649,3444.6685443489605,1982.3959970157332
0.347755152987695,0.18759115500776533,0.0016666175504610238,0.08734552920036147,0.030025292921703937,4966.190119757113,2547.613272760373
0.30476805107071164,0.09225650444229044,0.01407491860076948,0.08735616807379283,0.040036471057502195,5101.61646296509,2136.1059498319605
0.19845304585768636,0.06139179029448552,0.00988442471143981,0.08749049280961183,0.026209259437743014,5327.226847046185,2536.1175817005546
0.2277375637086055,0.0834530864319088,0.00859059636882378,0.08752939583614318,0.025640534429338557,4677.866164252383,1938.5254727594613
0.4926198483511078,0.5313009612337274,0.007986422077587088,0.0878338851564385,0.049950961203791555,4501.431369545586,2553.868590752703
0.29848528268558827,0.04148280599027306,0.006383153571962924,0.08788871136087817,0.012157595596790896,3967.9168790763333,2138.618565048397
0.2601398159910306,0.20338988682828563,0.004587975002380573,0.08803557807888926,0.059083664545737234,5754.9949050949635,2604.813974378646
0.29408130945379074,0.18628980119780406,0.012808030650162634,0.0882749046930716,0.05175839532190584,4095.4741865457577,2302.1606062783253
0.0904414540462507,0.1940136175212074,0.012963988898910957,0.08837261403127872,0.011800622235612002,4639.369067770724,2415.05486905805
0.3577588491114976,0.09020808953944304,0.0071635096480075055,0.08840575394744417,0.03214033805460598,7137.1820512093445,2544.077941132811
0.04760372030855387,0.08914713174793616,0.006337567502147477,0.08842325180480812,0.005286115584412343,5586.146021800401,2859.639420868864
0.09139699417341467,0.22448153470653787,0.0034451058786308993,0.08860219567612795,0.06469283642419221,7218.817926871038,1951.0156428563796
0.29811645736393233,0.17986034357110095,0.000651899699572401,0.08874673672325087,0.01569089818932093,3696.813623072778,2150.250258837217
0.20201250774222665,0.033908886032558504,0.008533636496462174,0.08877459844429564,0.041515525813708154,4705.906825279823,1985.913913785945
0.19509338911315213,0.18284247814638327,0.010720746850974511,0.08902462289772677,0.01018548687569247,3435.875042086306,2429.460363875753
0.25124540664798106,0.15866372030390058,0.00396939307402055,0.0890498988095446,0.030313282401896385,5061.725285419692,2303.725364756191
0.16053726148466818,0.2984960165431537,0.023483944121660015,0.08921661955425744,0.021542031428383974,4911.775413360009,2117.7175820236166
0.1567784844202427,0.04613058132740932,0.016223246434185924,0.08931697639831303,0.04925845149563346,4511.366589602033,2168.6799347897277
0.521847204784092,0.23972934754959746,0.01669308584601573,0.08932705346018971,-0.0007795420582787533,4510.617447615768,2249.147325834406
0.3181955254631832,0.3905272442797795,0.03313209994539881,0.0893960748758725,0.04812674824443412,3815.692637296678,2100.8648321665737
0.34140640157096,0.1443693037734846,0.01243073371437422,0.08945554756805162,0.023207369301653735,4459.907124437497,2500.1863172972394
0.38783712272305804,0.04623310329498741,0.008016786382592164,0.0895153787060913,0.03292887901412274,5953.877282661968,2462.7677776455243
0.36849839883769164,0.13630781619972834,0.010681361498306828,0.08951710776765569,0.052293130422939524,5403.848884714018,2240.4503503605188
0.2706798473841534,0.26264594827184357,0.017448322258718087,0.08953655090692729,0.038850695455539236,5764.897324268392,2536.525035358906
0.4513053648883637,0.17496529760268367,0.015608118367193575,0.08975385438976814,0.01919980923255257,3753.471227625793,2404.59695190014
0.2264447159085869,0.06392579661819969,0.015952438519212155,0.08986309151421805,0.02489074702805888,4408.911710805571,2317.002277455537
0.24337928538268705,0.20756396171370597,0.010585646665221202,0.09005060699691338,0.04328613158791073,5510.790785296837,2235.2985048953155
0.2761515439880003,0.2707739624197855,0.008328188521361853,0.09011750703231979,0.01467163872048475,4833.745833018805,2296.8934686597863
0.23106342452829304,0.08235055787254855,0.007716518802129198,0.09011995763135681,0.03444063706340562,4667.860631181112,2146.970754673341
0.25104336221573315,0.36329385271414993,0.004102898473619405,0.09020875361623405,0.056681286663565006,4546.853308903754,2076.1980446720167
0.24773191307072726,0.3872385828556575,0.0023989304980754507,0.09025319491654274,0.013162864838029626,4333.630580941914,2068.651830809319
0.24887094697593384,0.15889677252119394,0.005818541004865627,0.09028274613611778,0.03530304630914015,5476.678639264408,2667.199383132713
0.5264970435097778,0.12450678913058322,0.018162906750536948,0.09031321194082363,0.025776303901316286,4285.148727632105,2123.2464156776246
0.35190651615286545,0.17647850060730633,0.013142300930905522,0.09034513824306556,0.03721300578330933,4502.13876737532,2355.560516175835
0.47473326453389275,0.4720611663073707,0.01303337034018005,0.09036984178571505,0.036412770324746276,5455.777519014839,2349.282811692502
0.22468852871257017,0.4281185853510788,0.007531590632505295,0.09041237905646886,0.07204099296931109,4951.077256890374,2235.557318733769
0.2629666854521352,0.27505769081756715,0.014876373863549099,0.09044522380763381,-0.0003006319795041607,4787.258051203192,2344.265536055146
0.15255654151872952,0.07979555193918984,0.01616272445341376,0.09069774028096604,0.032005523906279934,6022.360150575093,2463.4575099513586
0.4038143539791883,0.24472741808908188,0.01645913119257369,0.09086267996489006,0.0260762147682933,5004.17076271513,2194.382394547831
0.4310104393867568,0.08309381426356317,0.01687529146093422,0.09111188467440205,0.04579395320502569,4109.849192978884,2085.987082261269
0.4019683618969781,0.14573570989129,0.01076301511361724,0.09147696262726636,0.05241847290138088,6321.164407317961,2504.695573148741
0.3079610947154666,0.2130832465222672,0.005217932611104944,0.09169790570767133,0.03573380827803607,4235.062528291856,2081.2309312581433
0.28561347199608883,0.21956239281894369,0.01970271692311955,0.09174412771383095,0.04858276760123515,4535.630238551789,1972.4320025876978
0.08908105431557814,0.25354713592715294,0.012295093421037009,0.09179331881178558,0.034063546491604715,4567.40081624389,2309.7672902651916
0.21963746243295007,0.17714220520234966,0.020940272657971687,0.09183502491992884,0.0327161307145199,4494.518848309752,2443.7670673724733
0.3826809912084855,0.16553390255953948,0.006761375247788552,0.09186770298762667,0.0347239824890917,4023.0630797839653,2050.062841221454
0.212676074795408,0.25710937896413283,0.006212926199390638,0.09187236084085969,-7.186543791420417e-05,6247.992226783998,2342.8969457924627
0.303257452334617,0.19196576681942562,0.006481445904446525,0.09189253150233025,0.018571011412634814,5263.107922943804,2282.040307382444
0.22902050561962878,0.2512360707101321,0.009370006664270106,0.0919312241980229,0.03591156083470346,4961.411601721505,2246.784355441635
0.12876616239058866,0.10967524416596865,0.009545390617757887,0.0919655448687992,0.015425846538769291,5422.154100512865,2521.2891064550713
0.35492733690308403,0.2017047375227513,0.015457530556132793,0.09210786517673891,0.03085665052823257,4380.800498961538,2426.4744714606927
0.2603406507063713,0.26352841044089154,0.013887886427163813,0.09219702189016739,0.05444794657345829,4146.687877802325,2142.8838975974913
0.15230894557238642,0.18851619322721222,0.02059545955414516,0.09224818375611525,0.044745145956744684,6234.093909251571,1834.2433700458848
0.14043690284644456,0.215674281319436,0.018711556968498855,0.09240838918454863,0.0076874630240411305,3359.2745748421894,2057.3337839384553
0.45706650983488467,0.20690793623985793,0.002387245293787005,0.0925839364360762,0.029900891675064777,4094.4087557865496,2084.897192135744
0.31388388523880617,0.07601733659979514,0.023928390463563872,0.09259689133260363,0.022926069570148377,5084.808195751151,2292.111532618871
0.4247051916428239,0.2926331761271041,0.006089167258032056,0.09285413934965223,0.040543319091442924,5857.122506066508,2274.44129189243
0.18571794053310114,0.13420618579422008,0.018097477948593354,0.09287564929672758,0.031092350379988903,5138.828073367487,2462.1029688110857
0.2760787095078823,0.2104759799545528,0.014620661839008309,0.09289662711401987,0.05256945185304642,4188.310985834259,2371.821114664871
0.18835755671936838,0.17308793801084765,0.010866417916816064,0.09296071418605831,0.02095068360782069,5175.586200926721,2155.4208768427206
0.5197336960083064,0.0796677553930056,0.008901788925038819,0.09297458103446155,0.03008515391177818,3668.746746043028,1992.4632527504389
0.249662013351073,0.1400698703263045,0.00805975441115198,0.09297589346162902,0.00800742888543179,5336.388200281781,2092.9021249182715
0.6485149523067644,0.2156682693757027,0.009258884871429611,0.09315913318095656,0.003836213420654911,3925.615484712782,1993.3670568404204
0.3792960738940439,0.2898089910967092,0.008325549874810345,0.09350128731154003,0.03716176061149459,3984.7707076513884,2199.2394611830964
0.40658544369312527,0.3652773716973528,0.010377131745345276,0.09363855659236417,0.01267549236212236,4858.253232460089,2204.7181373613344
0.30222319829710664,0.11031513935977696,0.007154048704596364,0.0937771604918529,0.030008318202089133,4591.959546142838,2654.652052563497
0.4566365726952358,0.264830483763198,0.013933079847024925,0.09379367838430844,0.03355444921556898,5072.7475095240925,2306.587566583142
0.40285150883191123,0.26994203277418394,0.003025595528699464,0.09388319095787866,0.04297949563469549,4519.097828803541,1967.0878212487728
0.31088199154153545,0.038220166242891526,0.0037473012591752023,0.09400205876950496,0.0484870777735405,5042.355480801949,2247.4026482607633
0.215759753623171,0.25814883012709317,0.0038783411911613515,0.09421150038746391,0.01713340684371753,6257.780450473916,2189.5115134443745
0.2966950311508495,0.3357131287381458,0.010520754621499368,0.09452786936903874,0.05765781634981996,6228.198288482044,2422.2474823707985
0.21500134401431895,0.3032981926032143,0.0027121651413457267,0.09465934554264346,0.020546277186215517,3817.287347620924,2272.04883131172
0.25622466865908444,0.20274293803400104,0.018085878627922814,0.09468171703569792,0.019403810241460387,5167.650123858662,1834.9691717923874
0.515182354029217,0.06758674505293524,0.013245222708380463,0.09490662866956308,0.019584472509935093,3949.140641398224,2483.9003967405547
0.3072157249673151,0.26727612830597447,0.009731534752839405,0.0949603836289675,0.03966720442459861,6229.8237296861635,2394.717916193133
0.26789831751177434,0.2285644189397243,0.004842414465704452,0.09496102840541468,0.0204582798695056,4482.865514750791,1914.3021286210642
0.28327536140100645,0.12039009797718526,0.010939029174612539,0.0950140520614257,-0.001329310158424005,4842.813947286974,2457.2300513836135
0.4437428480730753,0.1755998568807349,0.012026864124923679,0.09512741981378611,0.03500677965409034,5348.460277853845,2471.593254347423
0.40608728788053505,0.12367123042515567,0.014983725789917052,0.09521904964406117,0.054011662412362105,4558.259260566464,2484.1975493907785
0.2610010637000775,0.0714467097929932,0.020488408257218614,0.09545839512369211,0.03401811662581647,4594.495556995937,2350.1787519792856
0.29037791731791607,0.2289905676786762,0.009869013947458285,0.09552070869129695,0.050405575243618495,5445.105029046144,2456.3410514157886
0.34750605838128423,0.1290878226273845,0.0069569750682120755,0.0955989154807469,0.02640286666965669,4358.744127300061,2004.6244593192923
0.30425782852011257,0.22733425112958197,0.006748565749433187,0.09562462712313388,0.03043230102062094,5056.303731650709,2236.9506355712256
0.31219410001530523,0.1411412814153372,0.01357686040482502,0.0958120975441074,0.03730386271438812,4730.280945506262,2340.899358902319
0.41427282409030036,0.1768841324650438,0.01581844420794433,0.09597242647395111,0.04296045667899992,4176.91442108734,1992.2494135356737
0.44385992413634073,0.04483936271749441,0.01848794713122886,0.09597769609855639,0.013270290580458328,5270.701602989659,2192.2082627745203
0.4752458404758641,0.21290232263880565,0.01379083472437743,0.09619904553014227,0.039651290405752174,4835.945701043418,1828.4052527365359
0.24972335367984258,0.023436216407572655,0.006034118502336451,0.0962162003854182,0.021297059782471258,5325.3194217295795,2162.8107707439653
0.1290445523176474,0.17121251707061733,0.013307553099690374,0.09622916581684214,0.04249987126524486,6770.08586055114,2450.1596657717623
0.45109217958079945,0.18354821657550238,0.002674080896680627,0.09630352151309152,0.021287174788517854,4987.887373347393,1839.4949840699321
0.2731296182374094,0.22550479165007498,0.009307090084157432,0.09635925534033214,0.03667395816906738,5482.909555283891,2520.5519477623316
0.2174481766343028,0.2035255413511618,0.004258321928254482,0.09651561973273187,0.03681100909542165,4443.579927825754,2699.850864416205
0.21200387157777553,0.23595327430234073,0.0024790534127331638,0.09659595960428424,0.04109395178358583,6020.293988337125,2549.7866342716165
0.40383191228964255,0.3011000835186254,0.023976273477353715,0.09665607340410633,0.04727728194847721,4118.115153913807,2729.107899746853
0.40587722589242853,0.1390061078610777,0.012455563310485777,0.09670281601049287,-0.0077193727330236986,5009.74547755092,2281.635652339119
0.36354226998407585,0.25622578852621725,0.005836336767994802,0.09695877012151354,0.012230548921608748,5272.929968183665,1815.71720970142
0.3820575596013167,0.3084855478396761,0.017690410570763836,0.09702157927545955,0.04905535285487673,5127.924745464833,1845.809334612538
0.22341067732132774,0.20269567350202178,0.0023657730805656404,0.09714849103091486,0.04744819106978267,5724.636354166728,2729.184478298875
0.21737191753517965,0.1101939023730445,0.0063003113331223095,0.0972655154331334,0.023148353962214645,4471.555009861085,2372.4788328611776
0.3953348436499253,0.33621744586203456,0.014986095418550607,0.09739814249523614,0.005158958346704339,3747.940670365516,2089.0936664483384
0.3161828129882786,0.06513474173944243,0.00587683405689507,0.09744559341068422,0.0192229165901796,3956.548480009515,2262.6703449349407
0.3664540026302874,0.2404161334687719,0.008984096336533279,0.09765170599489725,0.04914442996537314,5435.425170741926,2073.642306343631
0.30432100352299696,0.27616554637694035,0.01121241371318412,0.09769824430317899,0.019789369455689345,4536.769751573136,2386.024933669094
0.5241431275405047,0.3103743544479438,0.006267839177644754,0.09770130889505807,0.05355274001505819,4743.841406815952,2047.8900013046543
0.14096645966200547,0.14598662712452398,0.007522079131012512,0.09783911875943789,0.04166685458393186,5510.429847469234,2361.411583107835
0.2942685797767804,0.1603634485536428,0.0029869172620332384,0.09790523144884525,0.04348577902183091,5049.255262560985,2353.1524332880294
0.32074122732407934,0.14490455457444706,0.006058016344607567,0.09794944884161695,0.008244611458028331,4791.204121309263,2054.7398808292837
0.4138763792499743,0.17319018422321647,0.007804230063213871,0.09821654027081789,0.03281914260146183,5535.356435143681,2309.953590988929
0.44230832448686536,0.15157948589430517,0.007487896647143445,0.09824288687143391,0.03986383781003487,3659.8900921813092,2126.870141256709
0.2762520193066359,0.18556351507257457,0.0013978338550825714,0.0982775117804326,0.030061811598092403,4573.492839913838,2218.3337457260573
0.3277396283606499,0.10677807384260637,0.014393615221791048,0.09829244146137973,0.019728963278220452,3422.6416268791745,1970.736292922767
0.33736526184577575,0.10898583042688643,0.00952798468916296,0.09831426506722361,0.027106360647644934,4213.742072104106,2098.880466638071
0.32770734642457494,0.07317802585167474,0.015170414199443597,0.0986614335970289,0.04376838862642894,5295.459943819966,2359.69487776527
0.14407769353196512,0.10018250007619772,0.011430405101768206,0.09870320172779717,0.030629735736222085,5443.310726684444,2375.1909707186624
0.5170070028413721,0.2473924785117261,0.00765572273306968,0.0989082311175629,0.010889444027983369,4217.423920033519,2607.1025785564334
0.23728927275232323,0.04835564719426829,0.011800832147060871,0.09894527451772099,0.03281189327639031,6940.256120449568,2627.377707855832
0.261621713203994,0.3762918021535946,0.015487203135408469,0.09905370341382047,0.0062387131327569685,5366.426773612229,2269.3758174189165
0.2573540167233224,0.2324206819394225,0.011119297400349695,0.09912787986345191,0.044627375810479854,5602.519285017863,2587.079925983552
0.1388700229612861,0.1539281838947536,0.013050786316067101,0.09926044513289617,0.020757985041992683,5654.667307505219,2350.4778982357675
0.3651333254828442,0.2844302972767463,0.004165224340470664,0.09932497025680165,0.022313470229824304,4452.115728630948,2477.7463079904646
0.5224438787988953,0.3010498251340354,0.010496772293241877,0.09932758169775754,0.02934586800483553,4637.686813773346,2537.991158425267
0.4872372629213166,0.13721382951578465,0.00798623006603266,0.09937945669913849,0.04241877892791957,4866.679143384117,2071.740464344953
0.370713952449079,0.17309525459565217,0.005446893142375378,0.09943329919642313,0.04140073111811817,4995.922413795946,2196.038231602832
0.3412374142571949,0.2584523081420404,0.004619687766795194,0.09944439600545828,0.035075771665167274,5499.363450610273,2385.9828593123566
0.5136912420825819,0.060836708381052075,0.012259062477622287,0.09945358265149712,0.03655229089032376,5631.2809544380325,2116.0230269748536
0.4559142088271744,0.315742642259229,0.016376692009595798,0.09964934724219249,0.03398738776069121,4784.219830080076,2033.1166501444923
0.4271174123217947,0.30067200192583615,0.006178969042950183,0.09968491348623086,0.03926363272173109,5986.0446188471515,2330.7815135981095
0.5042230816661206,0.5276274799433156,0.0073029819902721655,0.0999002890097528,0.022894389740522478,4562.571051248755,2361.033406086914
0.31835863974831335,0.2331924810446336,0.0028065857611117295,0.09997442615767263,0.014413794892150576,4915.328257036935,2352.765383708711
0.12658865363677335,0.18567172551173422,0.012567107118696389,0.09999624941132912,0.018709619832533508,4685.2595792478405,2032.8392100927347
0.29731364485775647,0.07296208839855142,0.019144242628778466,0.10029339418853363,0.023972901121350428,5131.677996756167,2095.4141800323305
0.3838430876402865,0.10658706030706167,0.009829932658447185,0.10083285527125048,0.033539882861393755,4339.914397475592,2303.3683117684177
0.3279523538692327,0.06616948970066838,0.006474746056973414,0.10094834995451593,0.05176040299868503,3601.7851677922176,2393.411243978397
0.4189623330480175,0.21348960371043718,0.004360173521637029,0.1011272199604714,0.0392002717363966,4424.3554727348865,2101.514311637109
0.577016751854517,0.22276866947254034,0.017001359456865896,0.10113614646723557,-0.00923854133177891,4437.16181544866,1932.7561837452013
0.40422138078155245,0.2824258144921474,0.011479993254955105,0.10114412815823398,0.047335640573454824,4502.138542860962,2344.5448366899827
0.2915697934141841,0.21222965057554977,0.001272725562534513,0.10120079187450416,0.029178041823044645,3864.5074908364936,2004.0760556680086
0.17894729098400017,0.23594772879741185,0.012812321663716793,0.10121484629909801,0.005653914218429498,4585.314401128526,2052.2298113076167
0.5042499747387297,0.01443399511067589,0.0029360272628478623,0.10136385383295804,0.01991654946611117,5178.3708047973705,2469.8158560876927
0.0886620321390191,0.17334050324732042,0.006487431365727949,0.10143762439256353,0.01639059067883429,5140.789089418546,2535.977750443255
0.32263399104917184,0.15304377714071682,0.009746265899079048,0.10153905725058604,0.008474673710006377,4010.350466620281,2053.2967601656924
0.3315483094392534,0.0915266388748443,0.006791517373839573,0.10160812063886372,0.013860282639449696,4895.396038799123,2536.559458566719
0.12650973434526613,0.1909288556018718,0.010271176393340931,0.10173690041114321,0.07076626842967486,4849.70330894905,2418.10233981711
0.29752342002338483,0.3001349993024776,0.014759586302238203,0.10177115067449724,0.01403180531418482,5063.668340063727,2431.551111777667
0.23325574576436878,0.24734270244344553,0.01282653068996619,0.10186348581498211,0.03891759384711795,5493.926529004734,2365.9004084555827
0.14661302749946922,0.3666717907519108,0.006675650316274298,0.10204763587855584,0.04455624837586823,4837.290190292344,2467.581352703808
0.4481624525677652,0.19989861075693063,0.008932805047608612,0.1020686637316763,-0.002323180817142387,4235.174563776913,2357.2798207599735
0.3461686085293875,0.1364133855090423,0.011759105091030168,0.10210755279528227,0.04434818258794171,4643.275632472686,2465.3944151579326
0.2551406283939267,0.3004413185671547,0.014900047861875737,0.10224261079936575,0.059770095028021435,3698.5266240621722,2444.627223709063
0.25611516790205774,0.1879223435206583,0.003408514666200121,0.10225110583673741,0.044482856662759696,4154.064274175618,1879.9799645538092
0.27387668346120225,0.12254993677557093,0.01572753584272502,0.1022635735852823,0.009080940780329543,6044.451296937805,2267.943599023235
0.3773096072571998,0.26465642976772424,0.005010421435471612,0.10230180150569503,0.035130235639951914,3874.204164525385,2110.4417592173027
0.27292361585221425,0.38514586244931076,0.014560900180013455,0.10230661259611377,0.04462789806624894,4167.053213341006,2100.573489216455
0.3973832705919175,0.12696220109490966,0.010253692496667317,0.1024033219282222,0.03272144461178875,6093.271434755874,2508.3417287581733
0.3736857934559169,0.2795785655714859,0.023328094112951486,0.10255588107070598,0.02682209455822976,4491.338425114921,1957.555200035084
0.3515251575820934,0.4976090702384519,0.009096200836303523,0.10260060365287194,0.06742115086095923,4249.415293198362,2610.680334629956
0.35882560119446083,0.3596086920115281,0.007550841025713509,0.10262757886379567,0.040742073267833856,5686.467167630596,2378.247768877481
0.19689318055276758,0.2432861402198732,0.010000110911366088,0.10279952089771757,0.03213234065137111,5220.171846818774,2230.0486170520576
0.519720752915381,0.3212595549578242,0.0098722238280978,0.10280627656428218,0.020883675014911424,4151.056166137791,2103.7591841263857
0.459883345875533,0.18119049680484756,0.0033864316590029885,0.1028423398705112,0.04874117992121053,3942.5458004067973,1738.3422913775025
0.32637068301196015,0.1569613989744432,0.018816981898077376,0.10293872940222545,0.027727670821437,6334.548704795682,2262.3466253046145
0.344141904622389,0.26561403652084586,0.009189516681020842,0.10303645599166755,0.01815369352370855,3594.904926968338,2194.699874941662
0.3344729861342649,0.27974321537760655,0.008112179826922264,0.10329685364466981,0.01867206074711703,4832.419366393393,2299.685662178871
0.32811368429546667,0.0767699419882318,0.0017280523770423343,0.10340238462521646,0.06499737606719085,3174.451746234729,2151.9352087815346
0.36235627762678674,0.2374085901469433,0.01267061676995862,0.1034256740886984,0.04316894479877252,5406.072137282776,2404.1001464350434
0.4117176296785334,0.11083254548581192,0.011784047104724513,0.10357395207538168,0.014384876527662153,5031.307325037228,1979.2144532446664
0.4833288435576198,0.16639051929528076,0.007392642892373484,0.10368838468556224,0.04049205605322064,5724.9750827148855,2433.04811518295
0.3575172785475459,0.2223574355885139,0.0045774541116755324,0.10371430495313266,0.00487637747492944,5395.6237636322085,2610.8608779640463
0.34785757446930116,0.04247341116174138,0.00831449791920987,0.10373623334682311,-0.0047510097409293505,3748.3932937307654,1884.9983253744713
0.3024973820943714,0.270154953065699,0.009394817633353578,0.1037393466304451,0.04186765595727887,5943.635496341034,2018.1789197800006
0.31145799398113644,0.09681522121347078,0.018948808098245125,0.10384182640728655,0.008804759706024307,3932.3232695958213,1974.359654753462
0.4884825591587255,0.17134541329636394,0.015467022807324546,0.10389207392620796,0.030260760457440014,4763.124395578575,2291.986983656785
0.34276113183511797,0.053042486066337435,0.008803368561663827,0.10411828316572073,0.03565239657688483,4180.063140153478,2118.6807897850376
0.4555726757930645,0.09192620545332324,0.011063191591097038,0.10419696673933292,0.02175388965748234,5714.381095457905,2437.7232322778095
0.31110970643245234,0.13407981571786987,0.01722628898367394,0.10420117483417883,0.03500571993822222,5742.626589024394,2703.3313470101725
0.26386052986447134,0.10232531766157123,0.012795102661534562,0.10440617430233652,0.05625840986580309,3586.0316950063843,2109.666299521771
0.2785431110873982,0.09472010604837885,0.015780486738547043,0.10444809800553803,0.03370176137566106,4219.32584594072,2300.7609290899827
0.14875065511592667,0.13546696597262756,0.004341435572168081,0.10489507287877471,0.021037252783738577,5146.7091038670405,2318.9421650760214
0.31557982590716893,0.08901654086915828,0.0016099800022978557,0.10494231583505959,0.03223085828269658,5694.84156025284,1959.1189894678396
0.47263796918698603,0.3485204372237234,0.009647038921893327,0.1050087682465642,0.038223330052953676,4576.643125421638,2359.420563000027
0.27469436795172564,0.07452015611833387,0.0047004136055802705,0.10514549194417047,0.029400261434613655,3314.8335928157303,2409.329828233723
0.32392907224261863,0.14680550872905762,0.008768053462419458,0.10514689775057277,0.049281670156007755,4922.10469477325,1999.2550271377186
0.38518965520029486,0.16054801904344088,0.007150473758073185,0.1051903027734759,0.04894147727274296,3962.897104616205,2381.5558883444914
0.37612431148857955,0.17920628665055063,0.008601605422740596,0.10522511659039652,0.02715138970119774,4678.312120948382,2341.280419368315
0.34501628804044476,0.1583865997478913,0.007854810659257897,0.10545100445103595,0.03063388831839002,4663.552344842825,2234.4840079462933
0.45654475983251364,0.16309802434086598,0.0034595774226928162,0.1055542902529206,0.05184070442128348,3702.277396052439,2357.501415503315
0.31538673290586905,0.09345782041985563,0.002973731695649519,0.10559935935150325,0.01662945057922586,5394.897762458351,2562.3117933315684
0.28752043052204806,0.2513199422443563,0.0012379660317859396,0.10560740676151104,0.018363339626311523,4103.899711832561,2428.7171037362104
0.37152499845694725,0.1451019278434639,0.005435516722960025,0.10565868411061646,0.026799637758630684,5355.306002430335,2033.0040634168736
0.17242075300404647,0.19011104752759533,0.007316243193389372,0.10572047228838005,-0.012211454881592643,5759.689959858605,2394.5275671441227
0.37904935160286024,0.0572934633319013,0.018960864615544745,0.10574264983734723,0.03919478374579357,3617.998420025622,2205.6087556697885
0.41265860522402187,0.05880393393112768,0.019588470521968042,0.10590526263680686,0.022884338931352145,4342.389695673946,2197.27317982925
0.22840175314113723,0.43061366693746916,0.022107656297999632,0.1059593577142776,0.07576371243957683,4851.395119699784,2672.474234762968
0.43664343015867846,0.32989768440709893,0.004211455487862537,0.1060020360039254,0.0403097666439612,5158.234192716974,2130.996608628506
0.31090082116276496,0.18529313334922815,0.009776384997787626,0.10603901578226611,0.04163155922910401,4264.277085994556,2129.462947499737
0.3551245421790062,0.30981241735315523,0.01228422077172139,0.1061522461760233,0.0500464831309179,6036.4679504030355,2234.3500469935548
0.18041198820456658,0.10626282241294346,0.009119384194208312,0.10628272860658816,0.04052893027668119,6145.647178647826,2668.390009076444
0.1205461744084371,0.03580980996487063,0.0018466467473107497,0.10635181647856075,0.016213828673082145,3997.2691546505134,2331.669703584502
0.2654189436114122,0.4782875772933136,0.01320607285403084,0.10637919158301513,0.08242308900036444,5172.969454160138,2416.3896846264283
0.12891401083211096,0.13928247947360106,0.006390461543285661,0.1065228165305585,0.018112491431452042,4957.991589890199,2304.708097753687
0.21505372525089037,0.018292223949687773,0.00796547433971072,0.10652307310768633,0.015081064473511662,4881.53625089936,2239.3661395511717
0.603209906630487,0.21118842692351833,0.012450013438498093,0.10655959821132807,0.036556577270342436,3367.4001564273494,1898.5053595275754
0.27780252331335353,0.14984718178381423,0.007834516155936751,0.10663587054731737,0.03495700670851956,3825.226963550455,2302.2856985029994
0.28862115536307453,0.33885644629975364,0.010145261929051559,0.1066634949506255,0.0250529053770685,5084.7722596798,2196.98959071164
0.30637637812488655,0.09603493344814655,0.004473915288780855,0.10672823567511566,0.02806053667096757,3880.98807353874,2233.7536571722276
0.4082853323344838,0.09429863967341595,0.011260732934166481,0.10674238117708301,0.03849276324096075,4054.459247748645,2057.567246488885
0.15987901078315042,0.32865298884119354,0.006890757329307921,0.10684238481209468,0.054277087855820076,3360.8945741895373,2200.243320754301
0.27675851821440584,0.19218657732787528,0.020916480188301348,0.10686713682469864,0.03249604198569514,4561.587926101568,2551.696729016509
0.4338749757069462,0.17329799592421335,0.02079859567615945,0.10687847275654272,0.03290024962013606,4996.662955557721,2397.720618749546
0.2199197239151184,0.11078978852126421,0.005177864229672026,0.10710458096906922,0.04446312680462745,5943.589630828989,2328.0010379909613
0.39851062940472826,0.2147581042560664,0.013838451320704683,0.10713856602060409,0.041858293221537696,3450.949585371506,2145.1331145469712
0.3069261580555249,0.20636739228149112,0.01959737339084278,0.1071475857609943,0.015130995267647315,5443.319164084871,2564.419846745292
0.5549939395448643,0.25081747341490435,0.005993966648753787,0.10715634492441657,0.03726084061198319,4218.568068419865,2320.807636084343
0.4224401612137532,0.1574010345723441,0.0038580953389503684,0.10720773638873404,0.0433484455691308,4735.461612712276,2142.4212192661703
0.4418602878050048,0.0428493505750738,0.010135776620818783,0.10742376114808479,0.013605922007043662,4420.617378908746,2162.0449320233874
0.27051957111233343,0.0820267886210586,0.01107660107544888,0.10745025320233023,0.0263925353022882,5168.440279224985,2518.5235364780915
0.28181581400105465,0.19103267173878596,0.017133598890769687,0.10752657798617182,0.061904727234859264,3873.415114052667,2142.1738905970583
0.33572423511600036,0.06095560342173094,0.004776657234813784,0.1075943389322982,0.03912478084727733,4240.178439026313,2227.984392616023
0.40414571068839344,0.2897902129725453,0.00946502604990791,0.10763643019456508,0.03294588705520597,3217.39048923888,1934.4564073478593
0.3492052037932979,0.18961024872824747,0.012230072279735398,0.10768826989800885,0.011314355448273816,3272.5294258681897,2087.7682843331204
0.3607705056608599,0.2806731660187795,0.005937623325155518,0.1077978878916519,0.03812144301635482,4556.329586427871,2086.8938908756854
0.4466108855370099,0.17127320279819688,0.010897524429768825,0.10788523078965628,0.03712398186527874,4065.665563463609,2092.6822299296737
0.3077332810644457,0.057876095402966045,0.010971004969282229,0.10790621426317455,0.04856497164956394,4587.196013350968,2291.278198573762
0.4285548664697394,0.19967827543697708,0.010006710752942046,0.10795536156549473,0.03326338363445112,2997.197172591781,2176.1074199793666
0.4845571334355052,0.13839686350127484,0.02054674480872296,0.10802877169092436,0.035529732654908726,4339.635512433265,1987.1098635112842
0.5511622913992155,0.06307998904039175,0.01391470228924518,0.10812846214298505,0.02886501438256651,5231.271367436528,2637.864204490733
0.3347698365109244,0.31432423756895495,0.018152108189201925,0.10834637271169753,0.04103237690598582,5149.486363786765,2143.394834448971
0.06352049577277281,0.19558875188908836,0.007903360179779583,0.10846288612983528,0.040606153906952144,5282.090097748507,2035.158401596085
0.38675802998355757,0.3112678465186703,0.01756522008422059,0.10848649957515343,0.046977401571596175,3733.804534232336,2521.637590673443
0.44568094790794827,0.13162259324288964,0.006043612934471362,0.10850170881757604,0.0455427427593295,5243.230351110493,2340.3267406759755
0.48662593635884593,0.0924389945117508,0.013951131682283662,0.1085358886331153,0.059858436605361325,6432.030642027437,2268.208354700212
0.38689412919311483,0.043791774970412874,0.0040553056677748375,0.10861307269142283,0.04288175604508397,5290.386779788938,2182.21911104727
0.2584037867980331,0.17446305363614556,0.00944149206657028,0.10876206048206513,0.03139843677669419,5638.277839946675,2509.206961441473
0.4097678902309449,0.44313767047737573,0.008511253303071991,0.10900882025264792,0.0677619768171555,5085.878878094288,2473.3767138461976
0.21998965060656137,0.14490001328322138,0.0018868132414831505,0.1090606996201388,0.02101538156972502,5471.581201661498,2113.658062629532
0.1294550479613457,0.17194940743956727,0.006237861774287357,0.10907253075359985,0.04809764994453547,4740.3591053180735,2046.198113232676
0.42878889760403677,0.26759125535402545,0.013058504256871408,0.10979391105609315,0.032252633094512304,4357.306114648925,1894.763889545395
0.4043345306687797,0.30139626440800615,0.0044967718133048125,0.1099159302671909,0.02971914377914282,3779.9751015373727,1998.2647721261608
0.33189625513383,0.18234158246682763,0.014381695382953731,0.10997371361763011,0.028097572849585136,5747.5415383535465,2547.950654215249
0.33441595116679845,0.17896378345151856,0.00799862453768119,0.11016153228528265,0.04547537734386968,4655.907054973711,2275.426487946892
0.32378728524689654,0.28451555660176164,0.004402739811575867,0.1103140527809953,0.04848564770526537,4372.677319150612,2447.171077003294
0.41575791991949923,0.13942071550478297,0.007268541766206428,0.11032556665251679,0.021783592082333762,4865.538283871659,2327.4247518179927
0.22391571054962403,0.23445553901810123,0.017817094287972547,0.11050103639763045,0.0414747874489448,4284.660958871049,2130.2804954719154
0.3350162884746553,0.29347133649684637,0.01444977180459311,0.11064678042788607,0.040533334572382326,4925.497380386777,2011.4509424040893
0.270649270604537,0.2511479923647247,0.0023468839247145286,0.1107273370859779,0.037515893193592956,4994.259397983167,2169.370761517767
0.4205414494005115,0.10087170451770949,0.008967417533983228,0.11078221871080186,0.030832340817126182,6049.998766332654,2546.643720082003
0.370062181765643,0.17548879647067164,0.00937438770943567,0.11087680268619325,0.02703705847524456,4845.522502990702,2446.738846700438
0.3044228269518284,0.32487502337927265,0.004992195738557577,0.11088345955899205,0.051487034510590016,5513.1538668414205,2289.673821863297
0.3294209025878006,0.20929128629331759,0.019028168748275863,0.11089091900027905,0.04576446438932488,6296.595427892817,2518.837949722225
0.33598217411352727,0.28647142864538144,0.011885668804604194,0.11112736674994408,0.006552178974475584,4792.337018527936,2466.8125213726203
0.33961151030045855,0.12787239901117728,0.005446929295855653,0.11122490606037813,0.0390408337921814,4118.868043193147,2301.378341025056
0.3449520915449879,0.2108678300657583,0.008498008375744865,0.11135003018141756,0.044557337306520915,4930.036000801791,2072.383431384295
0.2551343759469327,0.21078491219181503,0.027142088470850777,0.11151639409481175,0.010337007882650712,5170.7845304251705,2692.8896434928783
0.3999142574759463,0.08954825637730113,0.00401696563038491,0.11152101571127558,0.055541822076811825,5349.007195611855,2429.4153468584273
0.38157507623540493,0.11311371494590804,0.00849586055235885,0.11159516375748044,0.022675345573999774,5614.746593359174,2621.862334564622
0.27459651749539493,0.043727144140637,0.005817636141336905,0.11180990381723757,0.03478340249631843,5733.884018579991,2488.7458954607496
0.344939474704938,0.24668016053066813,0.0039863950858082175,0.11205480747219847,0.04168143486583585,4945.51271859356,2293.7788042418333
0.39984658795292954,0.10705733258235493,0.014581860119119914,0.11265505283322698,0.0317133023038218,6562.798517115808,2247.0104594676445
0.21725468871099946,0.48494917946091987,0.0053124304512229,0.11268483154629079,0.04418925249440365,4306.432361708078,2074.7660578385476
0.15944410975615664,0.014378480909351347,0.009052372694779626,0.11269474671748983,0.03076021649474198,5896.162838764648,2853.0604483195043
0.23371972830305665,0.22587210378672737,0.011485545302661913,0.11270200847696647,0.04837715136356435,4472.244523514984,2639.8730131154316
0.4345424463341557,0.1412171759713813,0.007047741493181325,0.1128546576424918,0.038243218770413784,4939.116887517853,2182.876794110757
0.32592847201689557,0.357689377041473,0.010506167819616516,0.11286337624486838,0.05966160812843152,4840.140711960375,2337.996674240402
0.3142874822435979,0.1525134319401615,0.003859239243792171,0.11302941331748982,0.024628101306064864,5319.81118010293,1995.768583828749
0.4103099261035461,0.20890123751967812,0.008800229226626348,0.1132479006406374,0.03903391711211262,5553.739912882381,2162.761038532043
0.2824776864319299,0.23334499407343529,0.009044582306547533,0.11335371558978939,0.049543166035921106,4631.010393254134,2278.6657954266084
0.4454948067402092,0.0954758073858566,0.02666736506775923,0.11343789643429003,0.028495530974990108,4537.642018553022,2208.9928499966218
0.25612595257124293,0.4643946491333904,0.014787162267933139,0.11345639350936385,0.05924472964559993,4905.288955341256,2177.2102796023164
0.49890184020673634,0.21236743188050633,0.016340988647896484,0.11353616383351182,0.06506958065889779,4328.622494210135,2218.03474780116
0.32244002204629163,0.18970623688205748,0.009932441605943256,0.11369324862783567,0.024711076280912337,5315.016694252346,2122.8684004206516
0.20963255346674398,0.29349432128088937,0.008260395970468822,0.11393667012462717,0.0318920738153835,4788.039156182992,2082.2150931793276
0.37076152448745153,0.12913502116948303,0.02210842530425801,0.11401213545959779,0.04791931762435074,3817.948058961047,2133.0376709195675
0.36127796863019157,0.1808861504642229,0.018419573760326314,0.11412413824221815,0.06526957360428047,5393.791640660714,2568.9214711322065
0.42619258419330924,0.2449217257722518,0.01253753363679983,0.11423262133048898,0.05772420720083443,5363.394128735199,2133.9161684947658
0.5522663404548657,0.09299702303890317,0.015912224695817066,0.11425852410347995,0.00837573082350427,4519.37656228777,2361.5720788006797
0.4766164725585849,0.2269311380390725,0.012989452146489796,0.1143222766932101,0.07360724221856012,4580.481401303348,1961.6742440874377
0.3782060476876952,0.07134768429759795,0.012960182678073211,0.11438890162341092,0.005368477513700616,5716.233942030342,2373.029044672275
0.18222335830094846,0.021686316373988147,0.01847165459181878,0.11457931771012492,0.03626103750678122,5520.217550407446,2699.1644175338497
0.280575211362089,0.2737172140747297,0.00968575873897308,0.11474564841100111,0.0554560991025724,5457.61173986461,2573.441531764505
0.3989775729763274,0.13442032959998892,0.007485916882382962,0.11488608485557258,0.03476187153513306,4426.744846210036,2159.7615286398063
0.23591441754552522,0.1754836797175359,0.008267246527133789,0.11492258862319685,0.027491982441924776,4544.800981064393,2340.382873307096
0.17036557758203547,0.21846360065041934,0.023527668100051687,0.11495388478896121,0.03221761506002946,4375.57160235949,2181.816353027307
0.28609947648143397,0.0399024753434877,0.013297421677405299,0.11495814219372884,0.006455283468094277,3514.999241977334,2248.3812350287035
0.502214781364678,0.26676928073818273,0.009999567251887926,0.11499276041557478,0.01172804550368548,5306.519040931823,2255.3234187194616
0.35351824561324025,0.2661739959064121,0.027803803328200493,0.11500102801371716,0.05117205035716702,4078.514802703633,2192.5149948406006
0.248169002383168,0.04852118902663712,0.007839126455417466,0.1150310232166592,0.03547760558671836,4956.305334204663,2417.5923229502378
0.43654636404418434,0.18297561158839973,0.014995222413015085,0.11507596118232823,0.043439249221371073,4212.964373473157,2341.907239298203
0.33372407132676485,0.21052320212617642,0.014752825596863925,0.11510457643238084,0.017521839783135266,5193.619171450504,2232.210136526669
0.5245533771159033,0.3057797991211087,0.0026354544492931363,0.11533725806153812,0.03167415002866438,3917.2050962826956,2013.7502555666988
0.45144780375658233,0.1901906171166129,0.01528639398372539,0.11544395838647445,0.011970773164950016,5468.623601560201,2217.023345205187
0.48629153844179457,0.1367965328852791,0.029069885848393755,0.11559993796059378,0.03885892206858611,4515.531879418854,2031.7027976257584
0.23240211695473897,0.1247184905423158,0.01200474245144423,0.11589997919503389,0.03703858293284385,3951.670728938633,2103.8315626374815
0.6193762182203275,0.2323992340441641,0.012000179917701505,0.11598591068470476,0.02687010336604959,4911.029070777251,1973.9317543511033
0.47615029581633134,0.10942453842521244,0.010961732619164428,0.11626779353223836,0.008079001068890278,4379.842016403888,2282.9814942624694
0.43545200838118636,0.027184673022105556,0.009862183671283347,0.11634299057927848,0.0281337961124236,3927.489940533136,2322.47667510815
0.3785984230529309,0.12128887609668804,0.017465420870388642,0.11635897420164767,0.037894532366371525,6743.591954767048,2197.0140017922463
0.46781533942817316,0.14870642565703412,0.005813418888395219,0.11682885970868417,0.036099886159983156,5161.253122677791,2439.562247951008
0.47871034353222297,0.2381889082436813,0.013746404827358685,0.11696805835216666,0.031238139370202266,5035.424642321088,2303.5308758598885
0.27802935965879416,0.1937816035798954,0.005021425461667658,0.11771075192584043,0.01567594354810377,4716.934221609718,1978.2743227661813
0.4346452599668494,0.19996701041753742,0.006886705366021988,0.11772425383260199,0.02267507657453031,5458.064741866148,2300.683447907396
0.1955813776281199,0.20711911955046047,0.002585854873428323,0.11779195705123027,0.015056416431864603,4101.069705861286,2636.9831737522063
0.2009752150644928,0.22203011896735908,0.008176900401629399,0.11787968829781018,0.04353034866606729,5057.38385387715,2251.250022226622
0.3717841273095025,0.14971195225582298,0.02086909764512882,0.11790440422360217,0.03827952729840257,5027.508888083525,1922.1288127957678
0.3932170512725751,0.2739481209147463,0.005605561152782314,0.11793111982778576,0.03656797413061523,4918.802130439227,2448.656631544163
0.3622007551948982,0.3681712098766534,0.01764944147789849,0.11800874794518008,0.05975571020517813,4197.109871332833,2308.6716114768974
0.11984377412850851,0.17724368722495848,0.01912094036925818,0.11802964240260877,0.03340557114773602,5970.766177219935,2308.657419445429
0.23835234140497638,0.3451291399553434,0.012011632954471682,0.11822994913194554,0.04341681750690989,5524.539042874219,2146.806118808301
0.43540246772048696,0.32151271045437607,0.006852223484389214,0.11847974843905121,0.03384314673181169,4342.468778990683,2252.837621706948
0.3060947419122495,0.1821538562512919,0.00913446586446431,0.11854047781031793,0.020223979653880564,5144.719914218642,2307.437316534902
0.47434252948948785,0.2375264009330276,0.012444286957641751,0.11887867543423608,0.04969777097789453,4475.540513588104,2149.762469527136
0.4904683122011027,0.045371949652503324,0.0009582252481558774,0.11907882560024118,0.014476787073258654,4593.809073684595,1978.2799241626478
0.471414177297561,0.1011910514706013,0.0022526392167494867,0.11912907849723527,0.03871336793293817,4633.109470675581,2284.339684378947
0.3678836566807159,0.10032361675284679,0.0011895752980062826,0.11921604627962387,0.035312281359650664,4763.5350245850905,2250.8246423045252
0.4306824398598712,0.03302234539981097,0.006703583022572365,0.11927533252283157,0.04178610843711548,3839.509209999523,2481.655195650805
0.2973000394825209,0.2345059665510962,0.01098672242153253,0.11936809612643587,0.025151061735572657,6181.387560883768,2422.124851545887
0.273363549028144,0.3048515988641723,0.00894642080083321,0.11993750381536357,0.061193047779464195,5386.062112743278,2042.9735911924956
0.23783884649438228,0.23673221879825926,0.007736965901940108,0.11994657291609244,0.051566267160957656,3939.3494565994097,2304.052710215602
0.35796011611800826,0.1412737527343302,0.012612520026868137,0.12010008617924604,0.029861281371144553,4296.061975345174,2045.301331908715
0.27729086636061945,0.11698690063119,0.0010692919780096357,0.12011876633020444,0.047380332400526866,3649.1420575316074,2310.5063227504825
0.3983550477026768,0.06246284452668448,0.007743498047983258,0.12027001527489475,0.01860729716226548,5496.629312521327,2111.1518475347066
0.33255836161961433,0.060935689103845656,0.011052764530071054,0.12056993452216468,0.02235589400498775,4813.128761002931,2545.3119052227876
0.5907453670020987,0.17868031515572297,0.014166932164708214,0.12064623703814066,0.05813394868700632,5009.567039798291,2389.417796313966
0.3782827912371488,0.1248725278935833,0.006650343650361449,0.1208090559494464,0.0336578167421913,4636.834985941523,2104.6572690985986
0.4122680672991457,0.2057978748853342,0.005531561259633312,0.12081474053824508,0.018769329806288988,4863.741967827646,2451.5406966906157
0.43140172787436665,0.16897160249321933,0.016045530989097473,0.12086574778406478,0.0407748416671464,5588.377481485624,2328.614714511213
0.3299306621166647,0.3712661679335793,0.009684520777768222,0.12090392019995878,0.03923885823298533,3909.902431951788,2175.818200272189
0.22442530300386807,0.2654161681885662,0.011223109725424587,0.12094102342575909,0.047081448885255464,4468.2192233010965,2343.3858552972365
0.35602442536414125,0.04392701400409122,0.015149930582658799,0.12094907116169114,0.031860424937550084,4310.673613196502,2501.904126232707
0.22411493662979215,0.23334451399551864,0.010565522452918924,0.12114485816111899,0.04618179353866897,3972.595443452582,2281.070851734989
0.43686877781996686,0.24164454418874043,0.005551818903058175,0.12128093576995799,0.03645873474768603,5044.920242607878,2061.4715258966075
0.38689412919311483,0.043791774970412874,0.0040553056677748375,0.1215061133322008,0.030117131642600836,5290.386779788938,2103.834721722309
0.3706671980209717,0.15453147923559193,0.003865451668104889,0.1217053240332887,0.05286691383310834,4218.326532586314,2194.677322664896
0.16405508325158372,0.18640470988130364,0.012242738207717383,0.1217656335005519,0.017624033915887342,4583.133147241836,2640.324738523319
0.15635511475457453,0.09011083097379377,0.01464184736155938,0.12177305692565771,0.027366304879521953,4202.759294610668,2249.656662886842
0.2978635922583972,0.24536026492383023,0.008682947423574793,0.12178361551004269,0.040529188736055155,4470.898962645693,2192.0984662784845
0.45625683015775925,0.15786546860536782,0.005258755385621332,0.1217918565539845,0.0325036331949794,4778.881404117097,2468.6900014412513
0.5639364706990753,0.42539919247203495,0.0030419574544543215,0.1217929322320411,0.05177280032884708,3233.348786649923,1930.9851907520556
0.47781405379282754,0.20983424202350887,0.006695091218088984,0.12198426858769497,0.05611708477418502,4345.457839155828,2360.0334638384757
0.4855800028547651,0.23404969439461468,0.008931479863661058,0.12255815667621861,0.021669964664629636,5484.216909653158,2156.6526029628117
0.35698320090483876,0.32459004402977054,0.013364949727151522,0.1225704209223832,0.04845927317506773,4527.4105442572745,2403.1522960457546
0.25039170141189776,0.10368549163830987,0.0068523936515019965,0.12278797413552739,0.0019969039578046502,5000.626393442985,2163.6876123818515
0.28755878731864276,0.1144979628359057,0.013600031302564772,0.12281441805300092,0.03869028312263879,4645.6992529267545,2419.968523570184
0.30064376257847597,0.0956257102324886,0.01555812436830127,0.12284023518200393,0.02884738395304848,4502.946397012038,2116.4911347335433
0.48195686181209263,0.15475436200414358,0.004534198869159814,0.12293508328093752,0.032336910674391976,4165.773199261055,2182.6116618142037
0.4111738200256,0.1632196704156046,0.011395144904420246,0.12337913731964423,0.03151328615297114,6322.8522428853275,2313.9653698408315
0.3658140880516081,0.15528761859910645,0.014885009588540443,0.1233982674343104,0.032392891673838714,5975.704750677823,2293.980859052771
0.48311450765411923,0.0776651602133177,0.015791935533410604,0.12382344052028066,0.029273302315371365,5283.273043122476,2287.6280300574117
0.3913641185888812,0.06524357518928345,0.0037480716445150793,0.12396075807996745,0.04852362340911658,6243.76194460925,2234.5088508493895
0.5995016048834793,0.30788371487157806,0.0035793521254348674,0.12400122240652085,0.04539731695862105,4083.089223319809,2083.497373112429
0.3434778173110896,0.044242316464706756,0.007801171266765015,0.12409649425013153,0.017005423355082133,4241.483679853324,2375.8015155309217
0.531792848352856,0.11269613738527208,0.017588301789629713,0.1241890298679321,-0.0005275553748782282,4525.222186427502,1908.5361889921303
0.056520396811937455,0.21078252683340476,0.012098851456386563,0.12433111244235034,0.01473079039458743,5161.966634218263,2566.678845335333
0.422095600496964,0.11930616356160163,0.01400845975174868,0.1246453267808194,0.04194832287187925,5446.7170112755175,1983.6430870002423
0.3401968661116376,0.15158734647689143,0.013074446739987231,0.12466666329801362,0.031807342726169384,3907.936463599843,2187.6686991108827
0.4953369539721903,0.06743941579772919,0.007171187932235287,0.12470717087972275,0.016950028796676418,5653.353811718625,1970.8376980805347
0.4211015571089004,0.1304304022301728,0.015454207732132998,0.12483093335511747,0.04023457080806154,4890.513920924323,2071.941702640702
0.45613096957202187,0.2637168190890052,0.006414451302156665,0.12488387032037128,0.03293244447662555,5198.819553009998,2322.6526066909682
0.42091293841822885,0.35860027970680497,0.014638492823565245,0.12507501425405318,0.014424454158512767,8774.257162601987,2438.5331266156663
0.16497914039100225,0.07235715228296818,0.006542477178449937,0.12517998728789928,0.006810979057785734,4559.78421784166,1903.1006046410532
0.35105328572930694,0.28628546979013053,0.012575079450821532,0.1252226827989586,0.01759625849922714,4500.692109491285,1902.9916872347198
0.38944638588104336,0.2760320322718197,0.01064598660330279,0.12532967579496512,0.009837263230348321,6346.1541731618545,2388.5618226985007
0.3767125267254542,0.2755607090678149,0.0017808318462619905,0.12550630458853834,0.014602839940343254,5601.247894086286,2245.982343677977
0.30092102141408694,0.3196118392625345,0.002725251355079575,0.12552044435707518,0.05439306215741784,6161.3195661124455,2466.6266674127405
0.37972256640208935,0.12327956606991594,0.017969121585444243,0.12558184543341336,0.041356066174769855,5310.118535340423,1995.8666997779399
0.49177401486492217,0.2698656581469894,0.0129762354725017,0.1256940617239462,0.04765465044227333,4333.2325941154995,2153.195565188714
0.47272850344098066,0.2168816917231586,0.00777479713135363,0.12569509333052037,0.04694890484547383,4052.4261557107206,2100.4063290496215
0.42486854934701923,0.12339185967594944,0.01409085746816522,0.12577434479805852,0.03587567243362912,5498.092340463901,2045.5512849764973
0.30615331457512795,0.40415017755478516,0.012088219071392351,0.12605098319076707,0.03424586956322355,4869.953434566741,2179.5737717648212
0.3763277466498201,0.14092768171557152,0.006415187711827326,0.12647707489781154,0.04996454217486429,4739.0874147826635,2301.057094643806
0.173657474763396,0.15761504712529215,0.00599860591702801,0.1264816737134651,0.026624674911319077,4204.409427655664,2054.085738686398
0.14407976339973508,0.15032807193772846,0.007749847993496577,0.12652894972471457,0.016051580069282683,5707.326075585464,2174.100379591727
0.3935938283606591,0.07940709974435131,0.014191598696994852,0.12657466789506203,0.038496593246079076,4784.687875841404,2487.119239878789
0.32350854401299634,0.23274821652549038,0.009821147057147154,0.1266561613012681,0.05236968551308101,4482.031704733738,2107.1525735302257
0.33334739611875647,0.15322169416314194,0.010189313835649152,0.12700530858857706,0.01673959643934706,4774.010141930957,2319.2307049946585
0.39129571266953267,0.18376531400151408,0.011523133789725313,0.12701768014889214,0.043869057888128525,4750.1999182907175,2095.024011046774
0.3600721739843097,0.24416707755740855,0.009276561236258378,0.1271133421367032,0.048219007011572584,3976.8276107162096,2645.054139622513
0.3974941679340223,0.21807025881891812,0.0061286421101412695,0.12742415685759625,0.024949680155790403,6989.879271948729,2280.304292152596
0.3545832826863901,0.4290587662445243,0.008417686039722963,0.12756546608594493,0.018199836436592662,4887.160096325517,2429.979101831771
0.49055867895370486,0.30802389636920396,0.016736263525196176,0.12757778044665438,0.05800555062533309,3647.786930475957,2021.8496060545522
0.38689412919311483,0.043791774970412874,0.0040553056677748375,0.1276072130111534,0.023411450384212523,5290.386779788938,2373.309202255585
0.3132028991512806,0.12929822604548685,0.0046648589189849,0.128121791550452,0.01760525503569249,5855.1792650471825,2526.288141854417
0.47113833267282357,0.13775135113054693,0.0077027676957646,0.128194997946715,0.057410732198608976,4984.880984069538,2165.089789545897
0.4313034598033272,0.2288933761110857,0.005502208879231442,0.12832861225917347,0.04510932159878357,4364.929437559048,2157.6332881928734
0.40808459314280976,0.14648628142426995,0.03135019582013518,0.12841229530177167,0.06070657229589195,4679.5569452591,2320.804260411892
0.4328961171409852,0.2941925089055976,0.012303353534887663,0.12880986393407146,0.05244379569691922,4625.51925633395,1962.7092498327986
0.49963144682243216,0.22950347193276996,0.014191037090678784,0.12891433735875624,0.04470179202502898,3347.8141463449047,2089.5835461844617
0.34530798482293873,0.11816824815742628,0.003165760491797958,0.12907831164550443,0.026190590894087765,4934.581379266716,2240.2344713558905
0.2507433520488565,0.09972326220651342,0.013855161455673323,0.12918787446703656,0.01962956785989432,3799.1734007839214,2170.4038101274527
0.495763542713057,0.20098082488422642,0.012850176519538363,0.1294477422401449,0.04796327446687362,3759.524712954698,1980.779506892689
0.42865776492703717,0.22831792056356331,0.0031302307360191466,0.12952222226851615,0.032365874445609184,4401.699079412504,2066.9315881740217
0.35773414745335735,0.19141245078116417,0.010696578642613488,0.12964342932335596,0.04181740659041304,5793.776647990135,2401.0511537813973
0.26853862045677784,0.0534065796755337,0.01149263821765337,0.12995883952238993,0.04594003702586708,5079.560801504603,1937.5236348883611
0.35775043249587557,0.2993543987017914,0.012895781971492914,0.1302466852716205,0.056795059936976235,4433.445714490134,2285.1559993984533
0.2767522535016716,0.1493256458506436,0.014586210517642875,0.13127864628674876,0.028811551588993692,5892.43213886677,2220.8518746255804
0.39509910633531553,0.068560831115473,0.008171873743115218,0.1314837359222125,0.035020426342966864,5184.644172610601,2274.4228763064843
0.32380493222164136,0.04050597948022129,0.007213759553817974,0.13194536806535845,0.03824025293139641,4645.461639886923,2360.2421456875836
0.3414091075473598,0.360138591268662,0.018262552829856133,0.1320126305414068,0.023514906146854184,4213.635443020152,2461.7492221098905
0.4244503957841708,0.2453691588671894,0.0026260792902911686,0.13220884689312778,0.03119724253443088,3354.3540683414385,1963.5492659138686
0.2976695556483408,0.2322064856856573,0.00505672371344188,0.13230967863482382,0.017815265175322125,5920.228537743038,2517.691958964504
0.24716805386860696,0.25452495784623597,0.023626326849017384,0.1323556845916154,0.05254834995106882,4115.214280264089,2046.8719726701217
0.4385173603964113,0.14718565216389684,0.0161388110583342,0.13243259068183422,0.05181130567343823,4893.339897274794,2462.011233577417
0.436006672391199,0.19229519047350152,0.012730040856414541,0.13263446068965098,0.03667130085630048,4816.049449423622,2143.6639029831344
0.48294885360722073,0.18818698561399252,0.0031508931270519585,0.1327983725720028,0.018451345316743962,4410.896744560551,2254.7969604194714
0.4046425795475655,0.4283889751816386,0.010531359866679281,0.13285649723729015,0.021127384106961907,4511.726698822568,2258.938055245943
0.4566003659381697,0.38783275762697533,0.01239366782005805,0.13316543393010177,0.04617040220942216,4953.574119293809,1935.8880553922158
0.32459501010046415,0.29298225683542184,0.007529651164471624,0.13338537825567645,0.018499439665262147,3988.334328092126,2144.6543892401673
0.43904533779510013,0.18768589816386594,0.009043804301017576,0.13347993004105646,0.03510862349393981,3785.417443336225,2145.06139727753
0.36857906204585905,0.10713751366543951,0.004302665703560763,0.13382691279967798,0.04789663212015751,6375.007368463732,2721.9026392481287
0.28844241640162,0.11808938411130968,0.0029484410854489253,0.13394897317421606,0.026971570511780472,4928.863706916441,2465.8117040148586
0.6039142482856293,0.3534880594399672,0.016575428979304082,0.13409114934752675,0.05820784919006379,3140.8486257937393,1886.3013220483579
0.2535416729455115,0.11622053671428388,0.0079852800752552,0.13426200816358097,0.04468314273029531,4813.281919601048,2403.559915154565
0.4560414320250377,0.19614030894063944,0.01709150458410001,0.1344132487495675,0.04594654558759536,5153.707597726817,2243.789098617986
0.42833518313868474,0.25832200488642204,0.0077673385570642016,0.13441377001612564,0.037527654204080364,4666.278794365421,2491.8766099498166
0.341471919247152,0.22516337494519678,0.011108109730377753,0.1346498292346636,0.023896500944334865,3693.9565767741256,2185.420606623085
0.30304212617189646,0.20481915090163139,0.008363679336758733,0.13472177289178705,0.03972019128714999,4773.426300447942,2275.218442815502
0.331275849958377,0.2257946525301571,0.004569819887214776,0.1349035054845167,0.024165909808579678,6037.0407068435115,2528.860966162331
0.19785675020273852,0.11955719724622266,0.01858948614432446,0.13498251837168138,0.05497878601436079,5432.692225605406,2064.798950901651
0.38745337304974076,0.12450861324134217,0.004842255637435352,0.1352113939194282,0.0383722979840419,3991.3498656371285,2274.807493079547
0.48670438107401465,0.1782749905157636,0.01827651136372591,0.135232558853813,0.06199832954976891,5046.158310553665,2070.7970717673134
0.5697465940615639,0.2554087563514793,0.012691719357033936,0.13531309262732805,0.03906018420377532,5526.520000586987,2266.9008875483332
0.2553425771738485,0.2003717310084642,0.015233415685582407,0.13534940547090182,0.06617352146253612,4708.189983647387,1963.3466480308916
0.4932348335079626,0.16752719398109625,0.014902811431701477,0.13561051753931325,0.045168656144823,4878.261159881374,2092.032097325655
0.27929669898555215,0.20779039263480695,0.008884462221646735,0.1358042139818954,0.04383691902897241,5060.526791302115,2342.4572889386686
0.41386572655827714,0.05600075969749111,0.013252192198692298,0.13596053292425297,0.038450380384129415,5100.809610898672,2047.185643300753
0.27493666920799525,0.0727680874877867,0.009300110101773375,0.1359861983965133,0.039105373043446294,4455.53016632917,2401.7125773952175
0.45941691155653697,0.1854216292690697,0.006504628394671476,0.13604123847328659,0.037293655641667124,5214.306509819668,2197.0053685414473
0.22441053468637034,0.3552791120994189,0.012607033768337715,0.13609607075619518,0.047438074187313994,4468.528555742436,2222.174519713255
0.3487417166319386,0.12980542097213796,0.008606036934233003,0.13613488109088048,0.056716893874751234,5031.402952457045,2677.5319125722317
0.5911110917444934,0.07082223301954878,0.003006975148611236,0.13643377850529537,0.06035598775103541,4747.953803648334,2171.883465454891
0.4625010698779374,0.19679859539001943,0.0049326412950920105,0.13654957260840744,0.03160357987552189,4937.547782779449,1900.2699371490125
0.45212150181445576,0.36631575345493084,0.004642222103156749,0.13690282045850133,0.05265947797801854,4297.382088858716,2169.43231022351
0.26208516803978643,0.29330015299802303,0.009150810267007118,0.13708386535130856,0.04399013534339312,4091.114257996054,2007.3157886134982
0.2774479067986202,0.09775417604137164,0.006464392329671568,0.13720452298116972,0.039687831377487146,4148.308651825197,2506.309819878904
0.318736614201476,0.16044940787722484,0.009316627153969343,0.13732391380813588,0.07008615984348149,4588.985399628816,2254.683639807674
0.3981823923133984,0.22671496503429278,0.004392474595171592,0.13750741415331486,0.04876111690282439,4746.74176908624,2206.125293861529
0.40360584743140593,0.15113507564904222,0.012082702768520057,0.13751974858416632,0.04012982873132668,6940.165994626182,2503.847209383627
0.3263028597813933,0.264097203412126,0.006351431278165991,0.13770944937145524,0.04493924415462004,4947.512607048445,2207.216243131125
0.4650801842302345,0.2991104887470996,0.00520978525074893,0.13784892854709493,0.06845127366438504,4623.387897421172,2254.918772808806
0.2638322503297183,0.4348547614422544,0.003317378816202923,0.1380591433040782,0.06579032630985175,3557.953017744387,2246.6089075760015
0.22814850008626986,0.3479517699830357,0.016338332802191845,0.13806417381525968,0.034590334643356646,5301.735640272534,2363.280064346533
0.29451572730097547,0.08151929182996118,0.0074846540495389765,0.13818584973652334,0.0323772411666928,5076.521670751867,2070.6472336303386
0.4589250721087759,0.25878412907716536,0.008838805082095164,0.13841612895152466,0.06396438715351534,6094.652903429006,2457.940037231182
0.3626399461843611,0.2978544955817749,0.0066981176335425335,0.13852975478318907,0.08281829994357141,4786.129350883406,2188.5262827271367
0.3328283992955684,0.4726915820801496,0.015775593671699912,0.1385378407409772,0.03283178224241976,3671.386238389927,2164.9519169656505
0.46377290925167797,0.4020993988332328,0.00817592712651661,0.1388669407029716,0.02276667535532554,5798.841709593982,2482.9677833023397
0.4117695448653385,0.28754995664289273,0.012036247600604255,0.13940283807208162,0.01290704525147838,4910.419641294894,1996.2722765514075
0.3700982715653317,0.21930582373668325,0.001757605313255592,0.13950621633473598,0.028085354054641885,5343.567502552046,2442.935968505877
0.3549465374558309,0.2378409499994578,0.0047279664177830305,0.1395066660992703,0.030628303234945975,4586.8770432012725,2537.034446223267
0.5666922881858016,0.45027721496011536,0.013586835687401199,0.1396351570007073,0.03338696055933034,4473.792299812231,1914.5439139365724
0.3952659628420572,0.2505256047616052,0.012052270543495888,0.1401582567791805,0.05518422662299627,4402.917257755558,2241.740422880574
0.361363550511338,0.07375764487387655,0.015892710338425146,0.14022637982487005,0.047243116782212324,3409.006777353283,2392.1545261923334
0.4013542457301449,0.04637958075891376,0.007077038291831022,0.1402343482167566,0.010282972432619568,5038.680244526405,2560.583138973087
0.49799235062349845,0.05767116892919022,0.018358225239950777,0.1409243592051014,0.04571262905959777,4089.8189471745873,2181.105120460797
0.3272378693945854,0.06538985616665056,0.010234082763899824,0.14094606729571504,0.04248095099967384,5748.392973647846,2423.383607273519
0.4644281602779663,0.04806822256793187,0.007417578587935351,0.1410681648440462,0.026711392981179225,6437.20575781145,2253.6276329404677
0.4307636406729669,0.5657101459176394,0.014364161123307411,0.14111323734911446,0.04476668605195085,5678.005901219741,2179.539173151743
0.3916276491874922,0.1680412729037685,0.0026348955464108544,0.14112062365492048,0.06326809915762487,5018.721888892571,2387.142495253933
0.42710269611449797,0.2565529055157547,0.005625632570715706,0.14152378973166124,0.05838638300956553,6106.798390447481,2612.272785366664
0.5593032123732836,0.2832893399330484,0.008293378072915643,0.14163462577945432,0.03222007024220414,4092.8507548409325,2659.0874297421688
0.23560686307249687,0.11380819395219267,0.008452855186773467,0.1417505025083744,0.03429777619542576,5333.361511808393,2444.942445436664
0.483917675278868,0.35628045977717654,0.0255562050469347,0.14240143028997623,0.05877763427874542,4104.736929603782,1944.6900697810904
0.04961708006645585,0.41299548746193493,0.02254156560916129,0.1427517176629073,0.03890775545521413,4159.535596780556,1979.8850123423554
0.5078032194197265,0.2566202113824423,0.010435414304857036,0.14304979986256666,0.05024315130994239,5452.639092815076,2482.5293642260385
0.24252558618436693,0.23336090461691422,0.0033734115635300752,0.14367706923074527,0.029412172599968152,4709.477358910266,2088.266336458222
0.29768243252900867,0.3863778936213883,0.01570045607735383,0.14368639826682778,0.013658424177245939,5601.278905757934,2085.833994242951
0.4702054114855687,0.1894715913798191,0.008794224968488222,0.1443882291639241,0.05047231280785844,6113.749071113261,2271.816554435339
0.527416723469406,0.07055044295665377,0.019065183186031582,0.1447421961325119,0.01584273392840167,4911.563442801563,2271.071068600301
0.24139803425835077,0.24626397094204291,0.007318768233085733,0.14526142337702885,0.03884571875208641,5340.690397498724,2107.90071940343
0.5131731652753554,0.12963890095160838,0.0258958939219063,0.14633910670373465,0.04476724319813024,4031.5917155485367,2006.320666099282
0.4163637406743065,0.2640484251822097,0.005456534738990835,0.14734807480361564,0.026207264378128554,5407.3702850342725,2126.287911413961
0.5426346884161561,0.12759152096303467,0.011600428550980693,0.14756280732606816,0.05332895513733107,4960.638136767048,2437.222023308336
0.5003186008207637,0.14959416888720045,0.022568740273019593,0.14901602540618877,0.033948595474430326,3716.446905868715,1971.7730920719728
0.292768737204481,0.2441426243005812,0.0027899035411816228,0.1510751143333584,0.03611023944871816,4984.854536949361,2052.1041065742015
0.5182595017468786,0.2194874559627363,0.0015190697454650968,0.15160026825717068,0.050141868049777834,5777.282168341977,2277.1742139600874
0.4747150051647151,0.13572590891049516,0.008784412861287417,0.1518709626956829,0.02903104878045177,3536.677022449635,2240.4378171814687
0.486468004340628,0.04364189577321898,0.005155939907463207,0.15234000406399065,0.032845856950093455,4989.532655215118,2054.6381507932506
0.2931963556747183,0.19373224640085251,0.009067855499649386,0.15254765106943916,0.036566659316184545,4305.4487789316845,2219.42101780545
0.4226283767397339,0.09523948556227094,0.01019952253100861,0.15283533358366502,0.010772335005473777,5324.848888804398,2380.863444374577
0.4477639079980878,0.10672065544986559,0.005095581347092386,0.15293590395139559,0.06739272299238237,3822.5673403251526,2261.0929194850146
0.4350888888370263,0.2791974501670653,0.005907218075708588,0.1532168717555831,0.02348267998842189,5795.940901511629,2344.251667796324
0.3950404583477741,0.09471359363217406,0.010296666746867574,0.15378665212470194,0.052719329380144925,4857.35599437463,2613.008060492239
0.2562414808914686,0.13484218838242243,0.007435647473580358,0.15406472878648078,0.06075507464965905,5133.056416549277,1852.0650710291052
0.21262705687618152,0.20414333159241185,0.011560919527376564,0.15420223869907246,0.05578239614292899,4023.995009775859,2576.9896126610133
0.44831389430776214,0.20165551208162977,0.01050928071733587,0.154983562039279,0.03411510859346273,5858.329854908599,2504.4238436873493
0.2376433510700279,0.11186326961580656,0.005172149381462551,0.15592157760875458,0.052350245383822394,5371.594455857419,2308.4306613497774
0.44101941051369326,0.16269983529559745,0.014312549246829457,0.15593183278861913,0.0445594127163007,5880.045999861577,2432.679623984606
0.3212835389033788,0.08361239075338374,0.010276834516947917,0.15669846824911313,0.03914331881705798,5142.650610374961,2284.900640892376
0.5436761228295709,0.18051407715577938,0.003241794228637727,0.158927998600788,0.03430832999156817,3904.3680748090555,2062.647423454
0.5367479812278564,0.2382878641430736,0.005502996060962871,0.1612670923805851,0.04012644732978914,4613.004139306929,2565.369422599252
0.5450211468874941,0.30961864735218964,0.00736740486312758,0.16162826502097702,0.06395836901528985,4579.533550225781,2000.8773661240232
0.46459155089877785,0.10994433425051184,0.01142489524962225,0.16319316722007218,0.06170939342806541,6648.232849258228,2334.4470998305715
0.5564013674965576,0.2806014231990898,0.009625686360313895,0.1638097712008284,0.050684780552841265,3898.673956551216,1823.0600646771002
0.5445554774706408,0.11111372720106301,0.020666256588511737,0.1659849429581834,0.04658101958023509,4111.6196806249745,1944.5395420982736
0.4412090484016979,0.14528060652528957,0.016630073664274495,0.1677078903275079,0.0568909832061508,3974.7134060479743,2026.2750066440713
0.35713310175375723,0.30300519832711703,0.011263056672842936,0.1695100463303778,0.014734057318181984,6951.667844851747,2084.413738680001
0.2962191475139833,0.16447145552219872,0.007713969349622417,0.17085302682718873,0.07227342635291165,5686.778735727283,1929.5461964477734
0.42138399961946577,0.30735357718745104,0.007213687853698597,0.17398747089360111,0.020083130679444408,3884.489461015253,1997.5590540699727
0.5250259062993481,0.13051755327817324,0.009104974490258818,0.17615145723437237,0.0615490812291959,4871.046805987763,2180.8805102014176
0.6114603663814184,0.17742512743302705,0.01890064088819842,0.17652398064901456,0.04366732032983626,5203.974294636479,2188.072345229549
0.6031975551064037,0.1261214973130184,0.014847909508981681,0.17741511406877233,0.06925115812318255,6077.425763835827,2415.44483760714
0.4116905713364319,0.3632714980897809,0.006825485704466331,0.18355798868409456,0.062327868779052394,5112.076350160915,2496.4765448221733
0.2277925213239829,0.09789971053136753,0.0013546090659478692,0.18400481886644277,0.03688420752926197,5286.2165342512,2540.358002431205
0.5353181920361494,0.2759872585539596,0.005216270668153082,0.1874509909667156,0.035307691949158296,3708.535428707342,1980.261951504401
0.48267484471943595,0.4089583249194668,0.009664305264948414,0.19266683580494962,0.01947827919554222,4661.375759428475,2161.7792547165154


==> anc/Figure_3_SMASH_2030.txt <==
#$\epsilon_2$,$\epsilon_3$,$v_2^{IC}$,$v_3^{IC}$,$v_2$,$v_3$,$\langle p_T^{IC} \rangle$,$\langle p_T \rangle $
0.31813593166690046,0.08518562266644666,0.024797822344202115,0.018224131769060615,0.15487623331595604,0.028154450380494293,1892.962259379158,2304.9309051285245
0.21082798253748097,0.09881773829538235,0.007641887490683856,0.006410908165224934,0.08588970745396904,0.04131440777516008,1229.0530435295902,1580.4119504236778
0.3269943449652183,0.23739976053901896,0.02234754614231354,0.015384480407380288,0.11631237404089258,0.02983799543991529,1630.3102091960548,2064.019213228254
0.1456240242102876,0.04121976972020192,0.01984337636503382,0.02446453686498534,0.03861878507770531,0.01975205490198446,1216.045029248073,1566.0465795431674
0.3673429422281666,0.10715876976288063,0.02585951207112661,0.03089000013784537,0.10119294217875995,0.030352467355622578,1685.7697756403566,2071.1697901289494
0.2489885939763542,0.16118972349534935,0.022256227420901064,0.029828541319341904,0.08667001432819052,0.026598988226580387,1680.9025234778562,2057.4228658118473
0.15873224280868195,0.11021738723282812,0.010551083976470359,0.02168446898032348,0.06377553749223071,0.011174966416536498,1672.9192896626255,2041.948337718072
0.18947029098263238,0.11072478385642315,0.012415492795508172,0.018279104848929244,0.11622873294211318,0.03046198609435095,1742.862630551346,2015.4431089851046
0.35314698573227643,0.20559413420346515,0.003822767582533584,0.04015591627292296,0.12976153218051106,0.03257605041606734,1587.762116755898,1979.1272316705201
0.3343330575530919,0.06639052431209218,0.00863353878028019,0.01311026078522866,0.07511783369247349,0.05697337690128467,1720.715385033378,2148.4335481500425
0.42675891329876614,0.1550810737783952,0.018032215489365414,0.03365208270174202,0.13488810077407018,0.012061472935703286,1528.767704420608,1850.558058625058
0.18543181646265572,0.10880947263204013,0.017401625915492495,0.012530141254809116,0.09557437695809572,0.024963154985539433,1646.3238987356315,1742.886339137358
0.2212462170654593,0.1164450677508065,0.01903287347905947,0.020422882524003635,0.11671714408107056,0.015077202567067382,1631.856429109871,2046.7633456069123
0.23296401802184036,0.10250221382826175,0.046676922515219314,0.011660658208651973,0.09621585916957738,0.034243887648558125,1731.6553344073036,2101.9192926181872
0.26566557411003694,0.12726850559027236,0.004979250468271497,0.013623232618138444,0.06233237284645926,0.02201643900935142,1633.7455631647335,1969.2089597056556
0.24534187181978037,0.1961426261368498,0.01315385842339075,0.01384725297070564,0.04605005608921717,0.04354175811381352,1707.207600910275,2071.8917702979115
0.2579626998706607,0.09144921884607005,0.012076362554081064,0.03454981831955322,0.13983313810379785,0.022775565502283653,1353.4794526882486,1749.1540589902593
0.4098312801240198,0.1607155907834874,0.004016112071229825,0.026661101541225102,0.1158149053199269,0.0331336401053657,1680.419513039518,2087.6098705034606
0.27529195362643927,0.10312173488215708,0.00838624602581279,0.03080960353258967,0.06735883100810722,0.011933653869899828,1704.749136762957,2075.720283405848
0.3892713043155249,0.23269152476998564,0.009942533986164372,0.011151090814666344,0.12275932395317268,0.030851322587477168,1539.0075116980786,1883.0924278622197
0.30394025965587174,0.10620167728418922,0.009037567514229905,0.021647246155985303,0.09017602558877522,0.02953362986029114,1716.083237518035,2114.451231475147
0.33725461339109736,0.07953869476739076,0.0528495064510458,0.025984286667838027,0.0479948275534116,0.0408995933998204,1197.8407142359677,1507.280869021731
0.2988185052168436,0.08664347731631461,0.005024001175821227,0.02097846857095947,0.13862406716311076,0.006461957758384794,1713.3256019795224,2206.4367049014463
0.3836852742595641,0.16241275636101482,0.034621564846595,0.02451720407441512,0.08021296296716232,0.030725891331870453,1453.7877564128937,1829.0382142373765
0.20748925445214156,0.04623111392236078,0.006819247022075652,0.009600376603988093,0.03039980608548177,0.02095096985855408,1456.5141668556873,1745.177495008409
0.39636860841092453,0.21024325435449445,0.004319136358631745,0.013701562970680616,0.1261710506542925,0.003679067446209313,1312.6942158129434,1587.7305333654065
0.29881555198148896,0.07443494455260136,0.04383476180437921,0.025904242228241354,0.06430345174220486,0.049565471221792445,1314.7893277333096,1623.128067815689
0.34554945004962406,0.15671291993889586,0.008240278637728997,0.012099490056837449,0.07783324738420991,0.014688349376111213,1954.189337013167,2307.963236031115
0.13733743719583186,0.09868147445543453,0.009522140715990179,0.007457488563482915,0.06602084065848632,0.03854979360197439,1236.389963407205,1608.123913384744
0.30680262918938717,0.09180491844239448,0.003280617837742483,0.020243666008268883,0.11360823145016358,0.02144309882430934,1540.3927823979152,2121.2246768442037
0.28546329145872074,0.05724610300331664,0.02766056660776564,0.006602707042654516,0.1124279111043836,0.02630752551422307,1927.6669492756726,2249.48922079471
0.2342483085494322,0.14281760888622094,0.013610262327146282,0.002489281793076036,0.08259728902138617,0.02908124168149622,1524.2653448802823,1840.5200186337072
0.03791525520200386,0.10903847467081947,0.047045330123685676,0.028067714630685855,0.14509164312190942,0.06275686810816314,1727.872539456366,1708.1991366290724
0.3251690570531958,0.14068805033609755,0.016008035840425587,0.03704637828147635,0.061629347690728,0.06620849747831349,1344.4210232788596,2060.544933738287
0.28382301405659954,0.1819615368124357,0.0031594311326958342,0.03872323045642414,0.11870038132127245,0.058578693539353036,1309.1061955582375,1651.9130414541385
0.22063368264565003,0.028154511691477348,0.02012204938214267,0.01969710043767447,0.08729282477541625,-0.0038657636417696348,1545.6928887473268,1633.7344080603307
0.4114572612305369,0.1282645355799394,0.029238765271685972,0.01392573361655528,0.09507104494476254,0.02262447635730801,1363.9433810677672,1730.9349592406006
0.2847427183321032,0.14390669799227504,0.015345402647078375,0.008191435789525527,0.13267441225843754,0.06064434741989741,1419.9541802231363,1426.7833109283883
0.31034213358256446,0.18348519701788915,0.016090208743228397,0.013109853154178664,0.11179778957802657,0.041591289493348574,1470.614941256909,1835.0008626902077
0.31713343791582826,0.09125909794636393,0.010291019270923353,0.025197495169014608,0.10397430326143894,0.030590789243503305,1624.1024633131199,1997.924703344987
0.35343704827218597,0.1576054617211405,0.038028531900704876,0.016395404446884646,0.11057218401159725,0.03296608948182122,1476.9153941584925,1827.4198581103292
0.16214187446175887,0.07943703829362472,0.004429203348772027,0.005922901761824484,0.061152740438588864,0.010243586060614592,1681.191849284748,2059.472698411154
0.27630408617533975,0.17634030450226265,0.01588783533836682,0.03700124822087379,0.1184502353404873,0.051815944177172016,1716.3963816460998,2218.5947524521043
0.19083515597854836,0.2674895558831076,0.03602423471009273,0.03192921660549358,0.11099794969502301,0.023809192341905226,1389.1593352224936,2322.5728804367304
0.34148372554100687,0.15546209021916368,0.023997734338572104,0.029848880126469017,0.1282104539229072,0.05170850930815036,1438.7857445360594,1797.3863767353066
0.1727299748353084,0.19588155319993153,0.011053093356771647,0.010923420227205011,0.05214983768533358,0.03923992070115029,1565.1432950286742,1944.2234432695445
0.37716583689471245,0.2598079356788249,0.018876124457374816,0.01243041701492952,0.0733795141251452,0.023828403240297894,1649.1155461466556,1912.0712057317583
0.16353567735977034,0.025776206182312973,0.011978315086287538,0.015627163720049377,0.1042508583467159,0.05132768540646193,1623.317077328301,1894.4071628043696
0.38482175293540116,0.1864458150298098,0.017687927342070458,0.021479146317548724,0.10611765983497137,0.03582612666109654,1596.9683382481699,1946.2861674243075
0.14531882827298914,0.22528415895723605,0.022824798207073123,0.0146245112087827,0.030939160017452345,0.04008204770317585,1839.1524873739431,2229.106447418187
0.2948146030935513,0.20174698363251425,0.018338565154359016,0.027075289862584624,0.06652592004343014,0.024908024942631675,1804.5131701556386,2171.069184545451
0.20969809195880906,0.19671774859682467,0.0020894743332333502,0.017368458006322387,0.06457243800174368,0.03839837128188519,1440.3098779021848,1829.4128672135637
0.37647229995958537,0.06217660151172653,0.0107111850955525,0.010830731340691686,0.15820276685122808,0.017665487286398576,1907.1095965278946,1875.7426932053481
0.21091759767671975,0.3676638130387755,0.024815448363193614,0.02874526314507308,0.09809888357612304,0.07475905049916458,1287.811358616186,1609.7695876494645
0.4223824188968467,0.0672246277152918,0.01398796790073969,0.003079038117856023,0.13526394853518053,0.02824278733103907,1362.6824879013818,1705.005767226446
0.5029721095699272,0.16149169938231714,0.025013762913278163,0.02005305257414816,0.1628821780922785,0.029283181234500515,1139.9379946025601,1510.9500950006766
0.3542406272533017,0.1647475341934899,0.013360672924833526,0.016474479561926204,0.1279592054182704,0.030264288966701136,1405.4652869644503,1769.8127842428216
0.2945687353879432,0.09761603727288372,0.00764309256034715,0.014056777983016945,0.04500491828056573,0.03461869069552011,1746.196671826451,2104.2035639326405
0.3756322633638417,0.15054019229546917,0.019661756932974235,0.027213352158400306,0.1191329971600965,0.019167512315829277,1147.5611797911683,1491.001903702208
0.3323150726676517,0.1504559033417446,0.031334022546646675,0.009944068448385534,0.12145039559756365,0.017321637175123895,1892.4931494119544,2263.8132755642637
0.2724803384921812,0.1221665439335158,0.021668030249482013,0.020012461093436615,0.05990378290787132,0.0301278005886547,1411.976321787029,1800.8047836437304
0.29087146436720684,0.12039140282199362,0.024946930980688176,0.014532193773155896,0.1057577704501104,0.05193263356767936,1163.5178190542747,1904.9189868498224
0.31506039717646944,0.14672015066760524,0.02928497266522226,0.013917341216416974,0.09015092173147017,0.015211088462393486,1348.9974221415362,2240.831355729899
0.2739180187296371,0.21580726494606378,0.03432102102131155,0.013927420283946241,0.016750993744642232,0.04490880910965737,1743.4582257548739,1747.1074801660982
0.1793867296404691,0.09880805220861733,0.01853060455945725,0.0137916881033245,0.05121841757905542,0.017375620435746236,1595.8173864141288,1961.2597430677044
0.31475193584336775,0.3103515999736668,0.023892439973955373,0.021682727612401264,0.07271719172136511,0.045319930813650974,1843.2143389296716,2261.5473303985987
0.3544980797828816,0.15940154310159457,0.0036520255706211885,0.003784529618423412,0.11444677164246952,0.02929958844983705,1885.6363116980924,2235.7968040361106
0.2978784502871271,0.10319842139720299,0.03259745796600622,0.01867182101440751,0.10376506035109131,0.04974792011129371,1634.9298899453793,1841.161991659969
0.22182870057020296,0.1994576440918835,0.021081871792313637,0.0065996907895367884,0.016478515946458307,0.05308158641933732,1752.5803257832877,2128.788685187138
0.23866854811156324,0.032426156962601954,0.016365406969116186,0.017118998031136916,0.09111937998727437,0.044438972921297185,1759.6619448930805,2163.534241991541
0.29057892772684635,0.17228248350944858,0.006123219470414868,0.013787340700278254,0.07018478120819821,0.035259492372184294,1240.617261581539,1618.0206977113307
0.3279361154155537,0.21715418747650964,0.008524791090699289,0.00512845812958556,0.09715613657884285,0.03803751001490204,1347.1400386726439,1740.1958579728635
0.2038242325082028,0.26872835551624896,0.027833042650794042,0.016028901235129737,0.07178972545990286,0.10180064747499734,1667.740383307951,1939.820768871204
0.36994981216989675,0.1522701458842026,0.014153987205581585,0.020618113408512904,0.1478388719363417,0.06707312495895429,1326.8104940077674,1718.8050243416874
0.29929936004722363,0.07962713223065745,0.02041772833778912,0.021135194184627178,0.11213034604976763,0.026012185021008834,1420.9286898673831,1758.1775721553224
0.23455046908834412,0.08286066330720676,0.004364962919426985,0.002082715024523128,0.055291243090201364,0.02120113384307852,1293.1471757754828,1649.8228833788107
0.31983852168604937,0.10425667815968497,0.008495879775101174,0.017269560229819774,0.15718484227344445,0.02102600115671706,1522.6229017448218,1884.8847039949628
0.4222589435061531,0.1542452579017207,0.02975875157886895,0.032874896113061734,0.14005616784811792,0.024638603953444575,1730.2971032130483,2099.7757791892354
0.32198239237494847,0.07312374038081743,0.00360937529795517,0.007344613127506579,0.13363638399188385,0.017667685309833314,1312.5826457301514,1631.825507350957
0.49118484016391567,0.18616560051422162,0.021695755207164373,0.014153565249216717,0.12913986852405043,0.06034311464415196,1141.9700583248332,1444.3184847989185
0.1616263720621641,0.1534935757062461,0.02274619627161204,0.009973374139494666,0.0895095955373327,0.01854808784233455,1645.4240514053506,1970.6647665083426
0.3192639001261964,0.06562211126294609,0.01043903075805905,0.007544332050904949,0.06683843614209854,0.02031642933172584,1822.4713735665837,2235.420065910807
0.26018284388403695,0.19068142371437818,0.024953494943107786,0.014152840979815888,0.17858461660344563,0.08426225720395776,1706.755552263424,2114.901483060554
0.2935341094711889,0.10173759135175389,0.0021077534088946056,0.016496955783272652,0.08814206481391959,0.040983415109802225,1509.2421556490788,1569.623381126655
0.23546074005306233,0.11961772634996465,0.02634137048363295,0.019785205717451324,0.07161664060361067,0.02672939877177469,1447.650609441292,1754.626608460008
0.1354337749814304,0.14465273155203537,0.02204953462875856,0.023193319735965504,0.05124296546528904,0.022263850028337685,1885.1225323659187,2262.544421801724
0.11063464627498638,0.2404960467053037,0.028631890846311396,0.014297048439251172,0.03609975824268121,0.06167948821431691,1714.50670647719,2116.758207608903
0.33564273091992675,0.08809493606580532,0.026059807677456706,0.025855058659609968,0.12744342375634268,0.010375839816086965,1262.4769954833068,1594.1304604517977
0.3656997662162991,0.012473737926036269,0.013739785668277668,0.007230083160487594,0.14100594264017674,0.025948808037007595,1591.3680191816973,1952.1549041012315
0.42471880622795893,0.05037031128671486,0.013750325828076781,0.014585528970364029,0.15031490633981456,0.014412518211236193,1608.3584279332513,1990.2302711148743
0.24694124829274705,0.2019130902219827,0.02253578832006712,0.0008629331289835669,0.1573037141256179,0.01283641839015625,1900.4310301564458,1877.4681180056493
0.3310797966451938,0.1846099443145991,0.02111910778818658,0.025494575854866263,0.100043792989448,0.0146703600023414,1662.6222874935434,2056.1808476242572
0.23932251051727058,0.0432664678562769,0.01744946871331457,0.009521124486547919,0.14635534513269033,0.06465486128610616,1420.599025798629,1715.6908019017517
0.13342055051389223,0.13146909625867018,0.014302261145625272,0.024741221556976854,0.03293211998166495,0.016671375031516698,1709.1671932498452,2135.3459488151193
0.31537230504890396,0.08642096886379806,0.032769775706969054,0.0064124061317265635,0.10805517471760825,0.042084215638419575,1342.5802780381125,1719.9761395550822
0.14778513549684716,0.003293217657139448,0.008586304500697833,0.016610759614265107,0.09677912389868899,0.04402547471862651,2011.4936631422281,1724.5224877977532
0.34236130374004353,0.10005000573078277,0.022758089079120015,0.013149761551830869,0.10774524131619326,0.009738354207202482,1221.3966075611406,1556.137773971287
0.14620608582849973,0.17512395438952058,0.03183758108431278,0.011820647288054056,0.03244540504186425,0.03877786962685336,1422.136304544599,1758.6670075169777
0.3307961309342367,0.07549318623898021,0.012096549181378024,0.01373292286511066,0.11077980708808997,0.012043117209908671,1763.9022235444615,2310.407724826777
0.17508691017075564,0.20139249422248057,0.023206318153219933,0.03741140026812817,0.007198647023810069,0.0469236376059626,1582.7176392617687,1739.6859825063427
0.24936042014727375,0.2950172629811377,0.01714067489871061,0.014977369903848027,0.0657813482962833,0.05962505298619551,1360.5630668299596,1705.4416225932598
0.2892631260280484,0.11480231574828896,0.008559525028546473,0.026874892583133646,0.06514678895383262,0.011452568618226125,2041.201002371824,2037.292279767975
0.41665595539420996,0.21640482529426086,0.018229789000690375,0.013239348285911756,0.12893260271328655,0.042202029879008174,1603.7137998426617,2002.8472096214239
0.33641221375164376,0.12979194388209245,0.006986187255858784,0.002194662102398186,0.08811754403915763,0.0433679450576355,1712.8043206046352,2108.1423076025603
0.2755351515654079,0.030649675298850085,0.026737871813130396,0.03312721290586375,0.07621099767206527,0.04125948381833644,1777.8917204426132,2103.830137364773
0.416017725104612,0.08631885779954182,0.029597523076261057,0.046086000705591504,0.14050700883438547,0.04512624859827019,1410.6245436458646,1817.558971475956
0.1293977714099296,0.12863611201669808,0.0063376844505059204,0.013643891820408515,0.08807501436480338,0.038710702573171135,1758.769867038863,2200.58671238626
0.13668437835552924,0.15655035825214006,0.010934524218510764,0.03730277948451678,0.09696871126304783,0.021902124142158107,1663.1178761646077,1691.8474156248446
0.2987737718046306,0.11717258422561133,0.01245748457949275,0.006767671794399143,0.09486415560288886,0.017417385068211826,1342.3803278116502,1697.248906211102
0.22159061921131346,0.23333035594185372,0.008143729174005677,0.030467616972215335,0.05547580244599517,0.03193410067970642,1466.8605309490829,1839.809589068575
0.2240926615982937,0.3351087647472904,0.018282880679652957,0.026115488807683655,0.12401276042111978,0.02648849650340799,1325.2139387628245,2327.1813449698716
0.21832076695683286,0.14000561591424823,0.012936261999214715,0.016058403887870415,0.04782850074465403,0.04534755937563031,1681.9800223018553,1677.6382937085882
0.25331273566554435,0.18576167162824964,0.01670375716197842,0.017340003621280103,0.07392033893431857,0.06567411348033979,1955.141542361764,2341.5114242895743
0.2644557695669729,0.11524090073965317,0.030399554724867436,0.0070713794584095,0.11494393856487872,0.053363882062039396,1522.6887584733222,1467.077527177152
0.04445468284637624,0.2972865210278175,0.04060814458421293,0.006654828275882804,0.08673418787813787,0.04319785481512882,1422.7292689960518,2112.8599964014156
0.3021732082865169,0.10168777125307653,0.010487908113547823,0.027701680913314923,0.10493512643911765,0.05232034984863972,1410.5413725131277,1849.4491980963228
0.42550331157379423,0.14029965555143292,0.0369297409182483,0.01378226176078737,0.14894309305196887,0.04263485464821934,1809.510881735103,2218.0671004573646
0.22895705729053759,0.05105393765713188,0.03533371683647711,0.02742288332645293,0.07203143493557072,0.023122787093905507,1502.3375706415407,1921.317971921525
0.3043191359851491,0.03210307692628188,0.03474345137050603,0.006599574394349532,0.0473039147302888,0.03232693475034207,1450.558713684796,1841.2801383488961
0.2580311907011855,0.032029955510459625,0.009170447390429503,0.005419152398339909,0.11576867310459901,-0.00519151582448222,1386.8366552480306,1734.665348578752
0.2997034537286487,0.06102840687312055,0.018818096363003252,0.030655495387096717,0.10793146944423021,0.034311202017047175,1578.029260853171,1949.589109256624
0.17351539927664483,0.22295837235209331,0.019793908604953697,0.018057586699027517,0.050109364026925084,0.018880531643422786,1591.548818650364,1952.494356976858
0.2841259735095509,0.11674465780543329,0.02858477899077178,0.01607243139815919,0.123993763125937,0.027092536589963835,1362.3960563113046,2281.167882799344
0.18602689760665722,0.035964575314170244,0.03945012445790948,0.013233854216480413,0.03916665697052422,0.0314157144630445,1637.4506564776188,2018.741623768738
0.35044595261730493,0.07563649945723007,0.04082738065974737,0.017897377504408327,0.11704161982043966,0.009628847736325403,1643.9928738156189,2033.107626451149
0.274536661085555,0.20480401072052393,0.015381138227273305,0.01955974665657649,0.11392388745979448,0.04143448406037672,1770.436078863275,2125.3173827274754
0.26335286770905214,0.04020591935573882,0.0219584140832567,0.010972649077860755,0.0842217352342575,0.004996840757067273,1707.82095052916,2056.096591133037
0.3737414504034394,0.08732374624672756,0.01599216060044531,0.015955782363985555,0.12227920693610184,0.02716416428721893,1464.4843147283636,1812.6225958545897
0.32215280847160177,0.11652438354837455,0.0034426224669633016,0.01697438775320945,0.11686460469738658,0.030305258096524876,1569.5886002611144,2015.267867216377
0.2502121018901417,0.2922122794243718,0.014345246539724457,0.0057957470729873145,0.10414593378137169,0.054672684353891415,1479.2599855514331,1851.5588832193794
0.3401569768633745,0.12242982178226669,0.022991145757638335,0.010216975931342463,0.10667419494231863,0.004034915233629709,1204.7484903153013,1560.4632660033944
0.33857220727310455,0.11447009123626344,0.015163394833529622,0.01633971831050887,0.09887882496048912,0.03947363992698545,1231.1609868105809,1553.2972848211775
0.2989177631106956,0.2833580930290398,0.004763834326858732,0.02054077436412713,0.10793338971660776,0.04682780726853734,1620.180729552336,2007.2397997478386
0.34691814908570734,0.08296431619233806,0.004040391953427374,0.013413987003776369,0.1462124000451721,0.06591358354625458,1403.1604366970432,1760.5595939710947
0.30308996638227065,0.34875707258148714,0.022461089406282064,0.02396876997541179,0.1596048392491967,0.05927840829168112,1235.6643870041664,1631.0025601047516
0.1940033874710638,0.1215052146186667,0.022471859783187016,0.016150684729224884,0.06016291220655574,0.037356347482298546,1962.9449834656168,2371.1332329479246
0.19302356131020693,0.19357843375048886,0.02280417037854905,0.024477102820843113,0.015394288034980103,0.05018056598950786,1756.4952872489714,2131.394802652187
0.36451386548445763,0.03762348391814508,0.011971236229590943,0.009124159580658953,0.1287539720016474,0.04082591033120202,1564.5830216572033,2006.2381849094713
0.31462052827547826,0.007765178268560061,0.01042224279612352,0.008151647689644936,0.0809153684061164,0.04438242475973946,1746.2175828019913,2187.0415972082105
0.39360628277632037,0.12976190062230408,0.0150329098642805,0.0022743889011875964,0.10697547376472222,0.06548931268758396,1657.8206363427294,1980.8080823198452
0.24585510667766972,0.049171166029589215,0.0053331804392164235,0.02419029559309953,0.07115856592461806,0.01601888092006331,1850.5708186809923,2180.739014119491
0.33070050709206533,0.20093751481988717,0.030282763419789124,0.022825548742055488,0.11591757796054952,0.013645241082423439,1362.225649979267,1738.177891183646
0.16454809891561015,0.09585646660476356,0.02041957875415011,0.021445040188129736,0.06077626662964701,0.020299113284809267,1786.7509141485887,2148.175961426244
0.24499154597081776,0.2705944896378506,0.014956262033310281,0.04373506446616175,0.0743649609885288,0.05062578380180548,1222.2327829020558,1540.727432166534
0.32511221962420805,0.16007389855028792,0.046666934103307335,0.0010851991995857017,0.0760100287749375,0.020812615896737746,1498.7981318714621,1907.2233744375042
0.20676064857412774,0.09421131072037328,0.018331394965731822,0.013557084229608607,0.05555256991759779,0.06337504659809921,1788.7470528681533,2153.999271984832
0.35372643696276423,0.05408704900926936,0.03071929837752275,0.006880756763531823,0.08353069153992607,0.02957033056846016,1725.5049137417852,2149.540432084654
0.2149243863425721,0.20388542646290042,0.013774646120348606,0.034325888520231614,0.06209825969625716,0.06671377868306042,1666.8129446330458,2048.984765949065
0.3902368501119272,0.15746026565776747,0.01584158531775965,0.033672560384769706,0.12459596193596495,0.03148022662277885,1223.1233257710064,1558.5677746798547
0.18816623436242444,0.07098729104687052,0.027461219231518914,0.01838550009839217,0.06686225816779144,0.0112549003735848,1232.453337973023,1585.44139441402
0.28255172355086955,0.14040061188597705,0.018483021319031703,0.02311118420233966,0.10142232859153134,0.015547900671784033,1636.3807369869442,1976.6719677219812
0.29887356482821165,0.09565112095277165,0.016763846911255105,0.010054324884107287,0.06792271733980736,0.03551599200573136,1502.0507435486052,1893.1166926985763
0.3402483298312897,0.16789433632721543,0.05426392960882468,0.0027773368945688904,0.11094181700674896,0.03494498390530386,1588.3680580636826,1954.445021108016
0.09610119909491752,0.17323373976095813,0.01589520783667694,0.006858749988076048,0.06533499671397938,0.07104634808016777,1528.7451910769303,1917.7231662660427
0.33484348028260075,0.23543563187833882,0.03388549953006843,0.025021319458118453,0.10433277491266765,0.05228765473660869,1518.3185895021843,1905.07862383087
0.21007019389505324,0.1804974421651331,0.004965927623336101,0.009830521877443344,0.07082401916285624,0.05693953246797028,1771.0315595857348,2157.9219725471303
0.25606092419387594,0.2763536687818987,0.016930281027582192,0.008522427275832705,0.11848253350107397,0.05008060732384872,1797.6941638914484,2218.079732296495
0.2584378268176043,0.25711583638687774,0.016685123504069505,0.019714884709183755,0.09125454313626469,0.01339473493066767,1292.020172541251,1704.4252417994571
0.4305954515885129,0.10908454828468209,0.01480335145314663,0.005479049221947322,0.13968472362801715,0.013145881559390367,1229.3335210697878,1559.6144441403455
0.30266601436621593,0.1663424475039412,0.02248532645241168,0.006002805128697161,0.1363411739580909,0.008841084261450412,1612.3415887661913,2218.3084914674564
0.2391809404010323,0.16753039489102378,0.005946714470388671,0.012702801435928864,0.059475861578049086,0.043083891437542536,1348.3016775513656,1718.9757584747208
0.36431936699103784,0.18016546402998398,0.020784412254490476,0.016787940816056654,0.10838341553524829,0.03728345998625753,1401.088628422513,1742.2332352724088
0.39990558483407945,0.09890717327173033,0.0288226447668208,0.010150265979314082,0.17467843234600539,0.0034530305055173517,1506.0311289260972,1925.77940127934
0.21661762733451073,0.08312130008245243,0.007518903760802754,0.016586450649409838,0.10815494052541948,0.03645657100294016,1795.622480753798,1738.4618075826131
0.3210637646965734,0.20174233612002831,0.006744525244360113,0.024023169041988472,0.1057723098476814,0.029002998812813405,1237.744973895826,1568.2576390087747
0.22964303481398354,0.23265638368983113,0.019112784805577928,0.03867028818526401,0.0868844340038167,0.012434279096313845,1283.3446592269954,1645.081804004503
0.13882166671699106,0.18035107918305002,0.007197322552588732,0.014729749077671252,0.04407200149530445,0.023186623331067073,1444.8958656157897,1823.969165244073
0.3883820928693851,0.1526919280346231,0.018215659527193243,0.02543433254773838,0.15121870502921206,0.028458446959087967,1818.1821191296742,2215.2498278995795
0.4652764449460716,0.07033876429976381,0.03311171350896779,0.031173343917889416,0.16064529428250454,0.052304045762913864,1397.5821119930808,1807.3321465276285
0.14565851277156636,0.11148173695610242,0.017911704291815895,0.016436353701502118,0.09198369757978382,0.013725826383557896,1912.2342751440367,2220.8470998516354
0.3793164026670953,0.07597527483779791,0.008607212957447347,0.010488293186543205,0.12758086563593662,0.03152593853222216,1682.6834036977862,2062.700163931514
0.15153720584132543,0.07724137378572186,0.0033991184199187526,0.007944651395586963,0.06867184256332891,0.028222261632784733,1565.8750936330284,1875.2848122495247
0.2043179742511152,0.14334925356681222,0.010424563732779162,0.013365121257491943,0.09004596028056813,0.032431525975757866,1444.7104697387176,1843.9068585974576
0.13409717789747952,0.18351871794331986,0.023579047879400118,0.018677500892878694,0.005931502336675237,0.04561990920677581,1447.067336342859,1754.1864502411393
0.2805265611268453,0.15710382628122813,0.025772949090867036,0.015358691939714057,0.12459801138252029,0.040673257586303364,1612.978750962583,2021.6984443583378
0.23174987149419154,0.17399042682694424,0.024721038697215737,0.006001402662071136,0.04735247622798072,0.05109237277455965,1462.8300967735408,1812.8331430327437
0.3269074730471433,0.037738452238863664,0.026313485018236406,0.027213031911644182,0.15813206227290014,0.0412097003822741,1887.5914315629957,2342.546314237032
0.322105008169529,0.13415053299498642,0.0070812566764276675,0.0012829073863259819,0.07729904031533098,0.013608971662856203,1637.6164684011508,2050.086749728684
0.3401113064809334,0.056406753400139245,0.030830789999675152,0.018011172450154815,0.1271572702349359,0.016289876592823122,1820.4959673523151,2162.843112050515
0.1511042551619038,0.20820771343802852,0.017514995164575636,0.01757218491348734,0.032342778683549636,0.05716004215843807,1637.5935357816827,1986.530504201009
0.26692122476568475,0.1362463725396919,0.011034515075931721,0.034208385291085434,0.0748035168563026,0.02072329655457593,1342.7091130279027,1905.354199156385
0.23541639508981776,0.02710252665907065,0.014181161179943075,0.03327451021035999,0.06340168048257959,0.03017809496808511,1679.4096167002647,2093.6621726755207
0.12979169518203262,0.16997614627022847,0.04445582109753294,0.01590099682038414,0.0857361137942762,0.028114888710833244,1439.8826349594356,1634.243992266751
0.21887885603001803,0.06302059145851326,0.008702658860305664,0.02854151597223624,0.082324634341145,0.016528594343416952,1781.9714753654155,2160.628474015339
0.22338441312898571,0.058780694715403904,0.03279615267521813,0.014236683416688151,0.1074990315517278,0.02539944120999119,1642.3670901949442,2035.893249443898
0.25569299419362357,0.14318767655838333,0.0147701499352227,0.011812142137821181,0.10413761344492929,0.016795069621121907,1541.6844268810457,1980.092935951393
0.35448409976220807,0.08704560926873457,0.028362185125494304,0.01237847766916034,0.07380589740876838,0.012468179208630423,1552.2774364879483,1885.7382539253554
0.3629392719136736,0.08525720262543571,0.02117177517589785,0.007162718484553573,0.12222748543585948,0.024225566643151675,1287.0192377324067,1883.6817548982376
0.10367778094610373,0.17492463437103192,0.0295539710123874,0.026395524403759703,0.05398168371985086,0.0415249782902532,1616.4977639544757,1990.2557836735577
0.308020018909297,0.13211302059052024,0.029859365092518256,0.02443438937875384,0.056860530007876636,0.03542450715997733,1438.8406833737633,1747.7966729981185
0.14054792600205995,0.10635456191431814,0.01013393621746758,0.016211066752896342,0.10208139373735767,0.04851387872933906,1364.9691301780704,1739.1777940464933
0.24378429411785463,0.11166565572882009,0.0034934034252919834,0.018993997268681,0.09271086407697425,0.03250019933999203,1828.7146459435155,2247.281997276773
0.25229863681765574,0.1503163618739039,0.04166564082042318,0.0175268705738404,0.06268925087454678,0.032417858981623804,1306.4772375898174,1647.090553927386
0.1371857916528462,0.21515415113665629,0.023110165513848577,0.022611685901016646,0.05336355136405221,0.02488124549661527,1742.112279543959,2151.044998762134
0.3410228636088008,0.14616542859752468,0.025445973893570086,0.03248731953802461,0.07927423778748909,0.014770645737565442,1347.949735610555,2313.8715478528634
0.314355847829912,0.04162943085818139,0.012808833605295456,0.007940203306902047,0.1166171152231503,0.053106365266353636,1810.9379824699988,2226.0873526922896
0.44087900551145515,0.24861206806525893,0.0067969857291632725,0.015736007311712954,0.134285132921906,0.03164876591170964,1581.3927260441933,1991.1372142886428
0.41604470941427946,0.34400852041041785,0.022017471404321507,0.03775361462697998,0.0694053348172113,0.03764213076829547,1411.19101673438,1895.113924336733
0.35049824929275963,0.15883890972065062,0.022938675503017054,0.021116253444294967,0.1129255280011714,0.0058643816724725925,1525.5048013364942,1889.4698885998544
0.2457942754988645,0.10831954363363663,0.033262074919580026,0.018804142557977924,0.04917863935138774,0.0113161527744001,1676.267608515674,2031.7429372550062
0.3361505762212736,0.08297614079504932,0.03079493757722642,0.015397478844639446,0.11728760133108007,0.022805951432317045,1674.729592839109,2075.877043776471
0.33120353082251186,0.043671732691971915,0.0119860408115957,0.018069147554080154,0.09138772962123509,0.02224479509825706,1388.5601265260298,1767.047555409976
0.3151415978742693,0.09147262444691566,0.029889414729283515,0.018758531106080722,0.062274440412684595,0.016260751636432626,1726.4081299989966,2129.010271325113
0.30599370491687056,0.11741510472908612,0.008481431905492892,0.013127234450799809,0.11146592860910007,0.032334938362212656,1615.8520563734528,2006.1004208991774
0.24954504471640515,0.1671174174306141,0.025228916542602814,0.0206285453512395,0.08524513211052724,0.026094259785692898,2024.6438585263857,2429.6784597104665
0.32535745554757173,0.1441485284198397,0.0036915510745631807,0.03840497450379402,0.09606166735486667,0.015221170668234859,1389.0017822448808,1753.922203768963
0.3107037017829984,0.18240637227693113,0.010798475359441586,0.021510559988633743,0.07559123839205367,0.07146331040027826,1419.1068642119124,1752.9910316963117
0.23400043275572868,0.13470298106167908,0.02020385775561758,0.008971659544042079,0.06701775292270504,0.04379262880874872,1869.620570148288,2294.4790762196208
0.22992368388259551,0.21711157339946233,0.014673578915758193,0.029422294592072875,0.0745516283860934,0.02000269002048187,1270.0470414832448,1606.612286957887
0.4161202132300927,0.11386053763711625,0.032895048372095004,0.012462134510887702,0.1328921131445638,0.0119387519940749,1359.5993580143531,1702.7924469527504
0.3394709479477619,0.018634268425631085,0.0007195897225444986,0.0022692533992611274,0.11172059582359306,0.018301833122855497,1903.9761667830808,2306.332969695031
0.34911800078883193,0.06874053044311666,0.029932040659865933,0.017347069300948217,0.09238917043988294,0.05884633211982913,1321.0305025898492,1659.9593743159423
0.32533908647018234,0.24816494019271262,0.008040457491991304,0.013579621663782862,0.12406614749292731,0.026943434314136996,1885.4502036354638,2311.647547034896
0.23549587601915617,0.1754929929904042,0.04526352106333376,0.005777210119948076,0.045142696944750586,0.04579411754792386,1354.5620548943655,1694.9729589574595
0.38016983791355236,0.17018410223277305,0.04719837269582223,0.009808099306747252,0.17103579705174404,0.031692126340053105,1566.246386690191,1986.1611692878696
0.038880306431102775,0.10870200660491522,0.028676793991417378,0.005879810905838033,0.04881071335801861,0.019294449882610618,1838.9228979525435,2250.675588439891
0.3287307490804761,0.13106108702497635,0.016202818986335406,0.015785780483102287,0.09973485895801057,0.031078782013579626,1403.1327721319421,1734.6945420854936
0.3521761431530394,0.13687668439797426,0.034278190596183325,0.015396265934896779,0.09169786205976015,0.013059343999182921,1790.9595611859775,2227.068723603951
0.3394098378649815,0.1726248885671376,0.020533578709113067,0.031129781343397306,0.1017561111739394,0.029426942519342626,1381.6350075001449,1762.09581272448
0.33921236429944174,0.13228646952449244,0.014668984551786083,0.023969458956193655,0.11105535118482254,0.052211419333652725,1160.6824795385207,1481.54839765802
0.2950534560554803,0.14456052063473546,0.008302831925421842,0.0053992327610869984,0.12806962033520072,0.03113287267377954,1804.7223163632723,1769.0358358408296
0.18671580222473974,0.08323501376079093,0.04198751953375614,0.009695111947314409,0.06824265445153391,0.020014264043857307,1580.4981596368757,1929.625842039233
0.21600766019610196,0.12107520578553868,0.01783819049865761,0.02005600241961959,0.06639747293434121,0.022463616302446116,1475.8437786308757,1843.044464634152
0.21191158274338562,0.16530632840407958,0.01870867535172183,0.01980031965117209,0.0874113621333041,0.030169334180012292,1806.3405748904088,2212.8662568938407
0.47725137596095224,0.14953842165953374,0.029051593869512886,0.027303092263945356,0.13918593411524854,0.024925993472253254,1367.2238638835104,1768.585016427535
0.3597630561233536,0.06328266106014206,0.023304967357637582,0.017017445424307373,0.10585036104124022,0.027548600937037492,1537.4749782140002,1850.0849167540973
0.24210957790022006,0.18634890913683336,0.0318556603493185,0.00977708866297818,0.08110051704859278,0.05424153375313222,1820.133165332868,2246.5438913126436
0.17073921954588409,0.1752600938159548,0.012412199824433496,0.015083268579887439,0.0533410766670014,0.03918939074166008,1754.8963883505792,2138.94468077876
0.3229637225198229,0.15720888973021285,0.029570324550259246,0.014637653389952439,0.10366246211926596,0.03893734428778636,1380.709542680096,1721.4373014561731
0.35752703894893206,0.06661819749344322,0.009212755250465932,0.015419826056061276,0.1316830418979866,0.0599719619404064,1507.5891988778465,1862.2710388247417
0.34996679172242817,0.0857757853254417,0.020340535329981993,0.0024087728079504028,0.10999773465166174,0.05069438715511258,1531.2614810993448,1469.2546058333487
0.3012401007254149,0.11542637358073049,0.013113484947936491,0.03890133067866804,0.12416246237146394,0.04986321437110846,1718.739494884431,2134.8656442331626
0.21019693003643347,0.1995709907156021,0.019424924010343625,0.00019762300954904514,0.07652436218416911,0.027578926311054148,1580.253210085092,1923.006022346336
0.4092710150846802,0.20167092074760562,0.01868565814267477,0.005635335961638748,0.11521476382312715,0.02170906581632948,1452.4380905822277,1805.3129077023061
0.3031726192155946,0.10124849179463598,0.01879306379112996,0.02801697378042563,0.09977268585825295,0.04632508723613054,1288.3362105528402,1619.5791786707332
0.36502218379256657,0.035271338092722385,0.010622823505388086,0.009310114287526367,0.1310631814293412,0.03063602458237024,1473.5407955686026,1838.874239846113
0.2715361130679789,0.1420799551178255,0.014529543331378353,0.022861511815055812,0.11089893514374786,0.03081131221842787,1482.0860041246024,1876.165697118943
0.3594984143612364,0.2140251321851257,0.007854758527669594,0.01664866402265632,0.065912629573685,0.013142971176413507,1452.5412319509728,1925.4361572175424
0.27606228973125885,0.2566379958274261,0.005186416826695113,0.0018830174339155412,0.06755187317763466,0.06511226263278672,1612.9078638204821,2011.2246877644193
0.3003032556485684,0.16431481540304657,0.03341773627465234,0.01789333064044544,0.0881421485096503,0.04560986092924577,1713.0542230828542,2082.4441071320175
0.21021417696383782,0.08632864201347089,0.03238509879887725,0.006500998231231983,0.10569403409642847,0.04133167345570459,1381.6939840076766,1741.95065666297
0.3274993521988129,0.04816649412264154,0.0206323199996487,0.010659773982729154,0.06645961151080404,0.028140467672869904,1694.1758254113831,2011.0282293917971
0.25792132110989024,0.0990934327855266,0.012496737544730891,0.02207054947164002,0.16088487942043495,0.02841616166521489,1410.9326186313356,1821.45418373423
0.3697568211626488,0.07733082735115776,0.006951534196720218,0.020722667266563043,0.11078334941660463,0.02641156672342885,1723.6789929295019,2122.700178360487
0.3379423561888853,0.14680089033085755,0.01771216928725445,0.013223461465579234,0.08183511970500938,0.023282232627362363,1247.6256187773076,1555.2928683600599
0.3017962039592726,0.16746858786045069,0.018728824362390564,0.007178385991922704,0.07859024997105502,0.02989504198932622,1232.8568811426092,1849.0649680421022
0.3535980780140959,0.117148038279365,0.021967026319653138,0.02181024016640409,0.11467965330984316,0.007855915482654538,1798.2369759040205,2170.5282998229313
0.4081337948954905,0.10854718604747941,0.03104326574849247,0.025470236228306863,0.15674771192348722,0.008366795015892093,1348.3194680626307,1682.7273138108615
0.3568389018030929,0.07097807476927097,0.02045030554133077,0.0244468259076297,0.08960107563012663,0.027846992489627197,1355.4658322380888,1740.0089558549153
0.4116882150452929,0.3571742213096381,0.0205882470751479,0.028542116168551065,0.14215861788552422,0.06228753303192128,1357.4637640008027,1742.4968329403955
0.2427232115755016,0.16348992144088906,0.010661648546812176,0.02465493181853391,0.09081708666586669,0.02291187562854416,1514.9444017939934,2216.897921269093
0.22765920299430817,0.24263084825746234,0.011687232995882504,0.019742270067473148,0.09355800434703494,0.0025662702641004232,1297.1331850217312,2357.6235140653175
0.21410320228639354,0.1486808844106758,0.01997437654631635,0.010895464160243076,0.034604811113004556,0.006910017075767555,1741.6943774378926,2083.8273255836666
0.14953521414964677,0.22090229889592813,0.009387674696170708,0.02467207515500306,0.07948340441225576,0.019107628313424822,1714.3515544770662,2417.1821197924423
0.35081136188192197,0.09540179117888826,0.019759317060407997,0.02856086018097566,0.08833956003724745,0.016223241081593804,1519.0769094401728,2218.0854594378716
0.06974350786910287,0.17034403625639907,0.016589262829290012,0.004503165881846444,0.07141081612805854,0.019692512772942115,1623.5095239723807,2164.879193618817
0.27143523722445184,0.19091852794727254,0.00812722013354782,0.019426396897167145,0.05803952635694715,0.010857118320806684,1403.15058592159,2585.5028401664645
0.2288147535827458,0.133177063785177,0.008136721136081444,0.008648213838349022,0.09932080066683385,0.025691175976566234,1452.6091618342857,2044.803582826733
0.38646817920054505,0.2111183793901007,0.02617074035931626,0.02571983516689387,0.056690960238318884,0.011602392904546592,1248.686845085319,2333.613035016105
0.29593317194851904,0.22003471073009115,0.01089219986083646,0.015939840928062703,0.017279464999114855,0.023545898639948607,1418.186185523772,2666.5269007156994
0.28692941402948086,0.052519199573904496,0.023347295869087722,0.0067536985789519825,0.05279574543135012,0.007811416423615741,1288.9084654709507,2133.051929468145
0.30761639513609396,0.11770526134079459,0.010124738262648546,0.018601024093678805,0.04136499801507745,0.02750269473643197,1184.7530943722268,2016.955594077569
0.20985014403463706,0.09303697475212133,0.027763218597136128,0.02670982733805558,0.03511264050667312,0.007227079083293893,1602.3897194762783,2400.1223264964124
0.1922106803877164,0.1331255140951942,0.009869536223409253,0.009563509590635592,0.09040649553554492,0.003119528537903952,1894.6571524408687,2369.601665819204
0.06345794225385451,0.26062838635387575,0.0448644793250675,0.024129488961473586,0.053925154826729965,0.013410220872784838,1328.0529311481519,2774.8399470717295
0.25735135634745077,0.09367498640095989,0.034632146440086276,0.004512940583448817,0.05664830083714333,0.011985096330587112,1436.7616520714334,2343.376112833509
0.33251014711388405,0.1857591957010285,0.021385780822371428,0.017508678615519538,0.06262093286204132,0.020756449746189648,1743.5879197902275,2650.2568979112157
0.2063743975551036,0.003459277154895116,0.025433783732148614,0.014374009394872139,0.03958867041419288,0.010787016981594599,1711.558173484544,2541.064810011872
0.2903507101198583,0.07366946152831878,0.017093508335526322,0.02412943262565049,0.06244728941954671,0.019081207496224273,1490.2894507844017,2396.4571613097287
0.23413978281338932,0.1323390639127195,0.03474082757946538,0.027330182860748297,0.04314566129326955,0.0213912440987764,1836.8125025192867,2033.6393565171215
0.3637513866187439,0.28490311009460767,0.012474959709084202,0.020231740517622467,0.08848637448846089,0.022733245971250336,1592.9603990186008,2592.9390130142247
0.34205844901387894,0.05916340109496564,0.046477768030686976,0.008247323193882479,0.037426984348891655,0.008737925169792654,1795.3276189401258,2349.794042341515
0.2798131195034995,0.18572855206762948,0.014520744306708541,0.012866580492738568,0.007136772433084307,0.013758683392990835,1474.2621412336937,2376.9376125843287
0.20712707774455003,0.15156455154485296,0.021626568923255134,0.021946941483431834,0.02625287792841456,0.01032340098041478,1494.2867958216668,2040.0934542618218
0.4316506286955859,0.1067581091571643,0.008927105327425577,0.030241864536734647,0.054561817203707626,0.012401335610556024,1496.8140085508337,1926.1926200555797
0.13429367487954252,0.04277964914806949,0.023384835521462217,0.00787777354567313,0.04494833238891126,0.0373986504160487,1704.581060354991,1958.9478291862913
0.3079464520230086,0.13155317547184137,0.011858883557845144,0.03708887915479461,0.0677478129195786,0.02623859744837557,1377.4967687485541,2729.673397439916
0.10493851618323947,0.07103121411899946,0.020421572444689142,0.007820818897235453,0.06080209418880302,0.014172889871054927,1964.109074831895,2526.1461994133856
0.2626288254420149,0.0851086184116529,0.01854462335561934,0.0014561907684127245,0.07184107491893493,0.03172507654554694,1577.7195607355065,2182.2637535117815
0.36519580854547984,0.0846487466287573,0.027331764084576566,0.028759635562390546,0.061422775812341415,0.03415027886450887,1449.1388347824325,2107.4458233484297
0.42780341057688465,0.06273259134677049,0.011800901186654543,0.015320430690146833,0.04847647724110094,0.009209676912756346,1404.8204025757075,2377.1217120631563
0.3248912413812827,0.06329737644078424,0.03316928302667543,0.011879621781918539,0.1189566910409445,0.023657550788734938,1309.6040213524004,2895.074846373339
0.29752979007456776,0.1769526558848413,0.031542174716305396,0.016943298752943935,0.04441714047323003,0.00965762641643261,1593.9567732600412,2347.6731071318172
0.2679877712881756,0.12368632497961708,0.01082722171652572,0.03012669633275315,0.07104170576403193,0.02009000747512248,1358.7705164051781,2419.7100445722795
0.23290622110446585,0.08491312156688328,0.01880121595383732,0.009182119923654716,0.09127385158879851,0.012802590903943372,1839.7792074747624,1956.4987838710733
0.18818564159812282,0.14952125745942174,0.011229506299429655,0.003060888225730917,0.035460248604914216,0.02535114084994883,1560.1952454578534,2765.8235342323856
0.271597483845643,0.17879004310682986,0.018812495616946652,0.01298104516494487,0.0738199901435954,0.007176311895994546,1304.0826809437644,2798.0842085155477
0.28097274650277715,0.20697965146751854,0.0186636450572064,0.007534037603649014,0.07149703813935454,0.009644390727377142,1314.9923488269321,2035.6289078457742
0.2568687635208897,0.2253143960410858,0.03040987430922714,0.006868189555710018,0.032850416093740196,0.03195074374828757,1518.3684423585453,2103.37166958155
0.36251771596424837,0.07563602051056266,0.014557858855735505,0.014498455526485534,0.06230057766073325,0.010616362120777153,1442.9634973826264,2310.6532485453527
0.4147731286801796,0.12719160740469518,0.006254061805741578,0.01526565425210435,0.08341275989575811,0.017130139437270705,1210.7965817849386,2105.169841408018
0.21447244996250736,0.25841731296367565,0.028690809768909725,0.0069671410641083,0.04708927223165738,0.021523316653672443,1210.8815709353426,2822.485037596313
0.13920083982416925,0.013453637600843558,0.009578375972618926,0.008147303188321365,0.09818550528633525,-0.005412764326709584,1464.906893297854,2541.962799745208
0.460950088953621,0.11389711536314351,0.029717967998774967,0.024720196209107616,0.014867339235368784,0.021000069529690486,1225.6542832601738,2304.8124243285574
0.1834622056225616,0.16370169074686314,0.0124095842322194,0.006877439763946597,0.03908592496766124,0.014516209742749735,1499.3609316616578,2501.0930800768874
0.12702836840204923,0.12149244165719542,0.023089235446165462,0.013443249762759924,0.028728873250670584,0.018303007636153116,1771.6572152663512,2582.009491970432
0.18765627826532086,0.09269775753541175,0.019394015487529632,0.03611748119135617,0.04630938940824048,0.02801141715935873,1260.5840344756775,2577.1828882714735
0.2118886732190257,0.2381881939407055,0.034743735559852086,0.004426706581036837,0.05087358975660149,0.008755777399469998,1312.9745827278578,2469.0275486770133
0.2793371117754298,0.21310163614033367,0.016973110924769746,0.01192823695406431,0.11355870692605549,0.023765181190187338,1630.5144253024796,1908.5137427549148
0.28734124910627606,0.20079545458936168,0.013833787463007936,0.01968666527049922,0.0497913477860669,0.01992238388280865,1669.2364841244487,2681.904494742475
0.46455513668312565,0.08120669222882815,0.035949118799745175,0.01680210844731779,0.0971703658465472,0.03244441710189203,1460.6421336869334,2092.773120296699
0.3099300763674249,0.12506984590399123,0.025374711858010164,0.026205213031829603,0.03803637386126177,0.01956004414803901,1349.2230772062176,1981.4817341988798
0.4283383392717941,0.10711941655481741,0.008126323720273351,0.023041516145728736,0.05246655168752485,0.0189404826702528,1644.1256105606972,2277.4213521375423
0.24405591423527517,0.2123487797179583,0.02178037752128704,0.013923170285427278,0.12430663704983816,0.0025094503544862952,1563.9192180883078,2156.1293310923384
0.3323217117598244,0.05033588962477815,0.0021501554373487114,0.04831314559104577,0.0926824101875721,0.010003079365915763,1374.131366215868,1968.949631283422
0.5045184241312289,0.026847298521071615,0.017536636884699683,0.009957998309600456,0.08193809048190281,0.02175759717919984,1200.3333021681708,1855.7803790771845
0.36160261900066865,0.10081186122948296,0.038832135578443755,0.00568100952259324,0.07986772373528425,0.021200540242538066,1499.210235088951,2096.7473862505253
0.2729483274294723,0.0689502200355538,0.03236909496774783,0.007299317650072264,0.06429796660040739,0.03430741376792823,1547.4697148768548,2098.9856709858473
0.28444914119328424,0.11066992491693335,0.036210671010922874,0.017964767540650933,0.07870656178522895,0.011289732739751814,1648.9859301657643,2205.9218424149367
0.3738305484914514,0.07568066791303119,0.019014248767272163,0.022519399044975037,0.055380238528827445,0.027636162087412396,1711.1808301440099,1923.0463987748822
0.3035989371576261,0.17052642121325348,0.025044276472883605,0.021214316725169716,0.0822259413740774,0.0007231102732097432,1373.9882612795604,2167.176408136486
0.35678562086785975,0.07012755859865479,0.008966454236671879,0.009890157187830517,0.05833067613620833,0.03091766731820268,1559.067926306617,2316.732201222712
0.32925682240786963,0.04662516777410435,0.01388558321323269,0.02723759878817716,0.06493483604012823,5.067353599978128e-05,1359.8682629181749,2130.5765512209596
0.34146699683785176,0.21684197507077038,0.0055698720093331,0.009769683680656656,0.07344946222190726,0.015286125877579958,1453.1011143121145,2542.9673059224897
0.2994303198971127,0.10670155309562522,0.0113008726295132,0.01228122666647235,0.032488381682826334,0.008029781145459932,1579.230900834285,2332.4851164846395
0.39148910083097466,0.10955591101583172,0.01480023972819451,0.022832106473625713,0.09215123098837154,0.024734197027044547,1431.0229398943593,2463.147183801092
0.3100354612645682,0.07776005309309955,0.03171954743273259,0.016710303414886885,0.016632725693969935,0.02561189275508375,1334.3704956009997,1828.8894437916379
0.24873592335245315,0.29918469668317316,0.015445270564477977,0.02618863364360711,0.05894054766700759,0.029550538557175016,1280.813042276836,2132.071835587342
0.3307996277970277,0.16849405314311283,0.016283061309144302,0.02089718823699976,0.05681593024300729,0.024850835547471452,1670.7597482905903,2394.154573397223
0.31468398589404817,0.10364619423316083,0.005725614135998501,0.019121403089184384,0.114650952406629,0.026988511833202156,1548.7727079734884,1664.0582407259199
0.407945303926367,0.07129556527075592,0.029253075202655354,0.005170063244992647,0.06177445725249662,0.01883964643624006,1640.6998856873695,2512.344601021123
0.17818034650850742,0.20832210250236727,0.0109806967265233,0.013083175287867151,0.05196444337073866,0.010856624470702297,1553.1384258586663,2177.4669514642596
0.19830742300737,0.11984729380877902,0.03329221678246292,0.01596580447313648,0.025538851589145227,0.019514858868632932,1523.1357822430573,2425.5897845313757
0.28829867463739695,0.062363048962705045,0.007869013947956954,0.009397516795431793,0.04338302267556386,0.01106742477092271,1404.6525202132927,2889.4860818924244
0.40455455586797634,0.1867250385518479,0.020229978228920285,0.0023837335878264775,0.0310217013880972,0.023673311147927156,1635.275165188813,2314.731370321848
0.28432013714216914,0.2565981286224202,0.011419461479984707,0.004467446591980902,0.05267883183463697,0.01028384315507789,1641.1123396632763,2577.0126638172324
0.14712722708803438,0.1820966521529372,0.004294211770708052,0.0058663190611638215,0.07858067491862299,0.004826530001210498,1344.3193939732514,2494.079715298564
0.16554698738531495,0.06411483151561152,0.016931363392201002,0.013596587422843177,0.0902294110464424,0.049557903312005505,1455.8662429673718,2739.48571258506
0.4335419435863065,0.1917459274219912,0.023097613142881585,0.01961667895141743,0.06946558983167635,0.027819654646753133,1454.4517156756474,2129.5737967407704
0.3955203372801689,0.10936504348559488,0.03618031781039075,0.011525342637754225,0.09448755402192296,0.024199157560402196,1511.3218582508846,1918.1184526666198
0.2152486320186062,0.16788070016041273,0.021178904376912017,0.03579201002917004,0.06937750829701367,0.019964117884093902,1203.1652735172938,2235.58667805534
0.19272147659418798,0.08435380409138228,0.018593520548423524,0.01581710707723918,0.08018448885619951,0.009690753350871616,1803.2699526449614,2078.421354923571
0.24369613141800966,0.018259520156676947,0.015545568745546549,0.02201570891665669,0.0584856558110483,0.01773773240939627,1956.47255695134,2183.464997620774
0.08948525192406938,0.10595826116308715,0.027045086597018035,0.0101625787803024,0.07985351856270913,0.006337348384944983,1587.8157798870982,1912.2623172411454
0.2696363196315147,0.10626844303930617,0.01596951719132506,0.025373649150528883,0.06207179273201974,0.028446897780214933,1469.7589619839605,1841.1828465109288
0.13256786343484786,0.08380152486468907,0.015525031708545337,0.006937442737125282,0.06273625370950237,0.022158588901066867,1916.6123271699673,2399.039257899078
0.22964686400098056,0.10333844037769996,0.01351749270719553,0.020394232087649632,0.036537485112770655,0.018862588368256387,1343.9944569458423,1854.1468307181688
0.2820547119366554,0.08109913796524149,0.020347547623611625,0.01306656999428068,0.07945201920731218,0.04021744309454304,1471.583385544858,1912.4624617191319
0.3033146183196611,0.19312099896282228,0.008984397010107342,0.011618175174351368,0.03656759451186074,0.0001779234332513662,1320.2543096525,2486.4153854437345
0.21460458920208114,0.1591560369164474,0.03807653100531717,0.005896269046602632,0.047707705315434445,0.014995234398011856,1873.939796092767,2404.46431317675
0.2836640907382251,0.22199105905821212,0.031127892768037662,0.016713378601470427,0.0913805886211376,0.01357867033737723,1372.6506126520937,2411.586822819378
0.3943135917104786,0.1293623822820774,0.004106526263940616,0.022359548949083118,0.04198455386330987,0.014466086207842989,1563.51590341139,2267.905335475627
0.25794548676527895,0.13029474767883029,0.01590530596728952,0.013953253287446092,0.10021803971021342,0.02786649073047241,1575.2408921102672,1860.9974262484452
0.151084412748757,0.06692917446132222,0.010767439759039548,0.013446328592324513,0.06167997261371148,0.0026156013140526055,1802.8321362327429,2923.2495931203157
0.31010372517893375,0.04921944012985082,0.021919537616432807,0.02237987898358788,0.05276349546835804,0.01106213863135692,1570.2682103584946,2603.2967492510743
0.3079040275911743,0.17903259697538298,0.015613628108693827,0.016738651036881796,0.072467321485256,0.018303875149260785,1262.437749964256,2648.170895420934
0.2097691550939623,0.04232991928683175,0.02279022899214915,0.019825440494576362,0.02956986898539206,0.023926352396741422,1676.2343348235167,2639.4385905311183
0.30201739614471346,0.10465483496963376,0.02011059300892975,0.03650384495485182,0.09615663766608382,0.013881474855863314,1453.4898259515985,2026.014533072559
0.22354512788603617,0.2565239399040037,0.006276179783465335,0.028595484958960155,0.08697843932330548,0.005012556169780829,1711.3784806068588,2682.8877812475907
0.3936148873576576,0.12863762780855295,0.0049198765512207835,0.021460103285068196,0.07995969855029957,0.04723854653054177,1221.8657467723542,2390.6627830106577
0.2792581482144853,0.2019799032766527,0.001191392948037528,0.017532784953289745,0.07504550876051586,0.012873160283445513,1400.893215655333,2515.535296360289
0.1756079981343136,0.13206203166549185,0.009631920431101082,0.003956702346156068,0.07064532845786124,0.00488030817714287,1644.7184745523618,2196.5222539397437
0.27418141579190713,0.3784856518597505,0.004828551766790214,0.029458630461812494,0.12333771494044593,0.01993090077718779,1625.6279548929217,2234.4373414962297
0.14565871249610773,0.09921312166647682,0.01434796425037757,0.009380212198691208,0.04954819090115405,0.017970715880159215,1485.2440365947355,2481.951260478788
0.3253880731527879,0.17002682185138618,0.019710470983226865,0.01957630895574542,0.09466280182230703,0.03218222342221444,1397.6956048021948,2502.6582854742846
0.45362350251971945,0.17719066857118204,0.005035011549829145,0.011521598412763222,0.09418254176109933,0.01941396537272511,1472.9480259960735,2104.609250205785
0.3452179836419439,0.19312309162693972,0.012290124153783853,0.01470956127828517,0.06226432590143583,0.00785805673778363,1824.0877557270385,2238.556477622384
0.20646579062787807,0.09588403904716093,0.027011870473474305,0.014295809751298141,0.04285461099582155,0.010587029950528667,1789.5809969030129,2234.4604475196466
0.18248301924352212,0.20270447317056572,0.01693591733448117,0.013738075587615892,0.07199661840053738,0.015638696878100173,1516.829227922608,2035.4911890838564
0.3372073454297499,0.23157010385229332,0.010902820926562225,0.019443963820910574,0.032914381160871815,0.017617498717126326,1452.421351323612,2411.737645385454
0.3804761106613436,0.16737713038176888,0.0040752368158968495,0.009241093524368802,0.059121382562647845,0.024520774867484853,1463.5730785670805,2495.1447310393
0.14603934283589382,0.08461855068034425,0.008524186584620345,0.0018735975024021306,0.06755995335306925,0.009732995847602479,1738.8397789748105,1879.1190609415075
0.27833037327494453,0.22937547404794958,0.017538046555831868,0.020571980761520073,0.07146185483351804,0.030803899669565222,1522.6430928817658,2283.887277173026
0.49141252767521976,0.16614996618997796,0.02452544862880143,0.014610520585596774,0.0854072998941094,0.00644923993496501,1280.2886262506297,1812.4659520208595
0.22272084645263115,0.1305555226117336,0.027636753494657804,0.02022577311372952,0.05873582443288555,0.027373061679173413,1554.9580364756011,2365.5994692880126
0.2053785389319501,0.12278327926051512,0.007299671363749563,0.015063124624333858,0.06510466557858724,0.009278066825033801,1610.5866716272576,2188.861842263932
0.32225425887153014,0.1373303715634398,0.02575165025361672,0.01279207368744009,0.0728166977195113,0.03031643362222059,1546.7282054758975,2319.2159977786923
0.31395362725847537,0.08062289336138878,0.022664687886495352,0.0030593270433138266,0.03465652328741803,0.03281699443239304,1764.1507268421356,2434.3387792225694
0.3610580525897329,0.08543129501360486,0.023612175145381983,0.016329813218282415,0.063731700139835,0.0033534493619039336,1606.9420128812155,2403.108028088246
0.20619028930506295,0.09385376592844162,0.016461890928574294,0.018347204447838956,0.041809927901034556,0.0054848993893471185,1769.8711581667337,2069.481089065901
0.4195831402342164,0.09651352795398606,0.017481231574919837,0.010403557457287955,0.11174272686258198,0.028496376539869684,1541.2184332488905,2005.2306967015072
0.26664434167601797,0.07761116128454468,0.01488971175959802,0.015091643555362359,0.08189639774225169,0.00018369950290846078,1816.252348402036,2057.258445220318
0.2939539235238063,0.20957288930525816,0.024053086010883486,0.024511803596964882,0.0712754856202969,0.009243365531766396,1485.2712953582238,2355.2042369773803
0.1827723100002111,0.08474881093169007,0.006392328795218884,0.028073072114207794,0.08707859215976223,0.03502943840403994,1764.3314351503684,2399.257609678241
0.4703485959984928,0.33695943136070583,0.02644187577199014,0.013200761096546273,0.11133940009492174,0.012339238334962583,1825.7012218474906,2580.4065253572085
0.30589746427377507,0.1473395111341626,0.026494421183995323,0.03313214324786333,0.062160996384513965,0.018169478679320786,1435.104281265066,2661.173906204583
0.23310935634561064,0.10484957412242499,0.023273639548577422,0.011123403921933709,0.06307724965147295,0.015946539303536914,1712.2246185564327,2475.5599945506992
0.3517213543002711,0.2927041199924726,0.022556493511486305,0.006989073312420923,0.03946291516915971,0.00938209791604913,1357.678706470833,2427.984423545592
0.3691782536683894,0.1922170151634524,0.011929233565475502,0.011278520571805298,0.06303471863504798,0.010577089275879446,1555.8579821844435,2786.9779851821413
0.13988416570101128,0.07213857958652567,0.051033111441194656,0.016330659178075087,0.12065998616599752,0.0038451905794397744,1422.7160137223468,1974.0578803152432
0.26651809849802854,0.09938164579048124,0.01721853181510194,0.01980816531118374,0.07297854576868751,0.018094298683225974,1618.027115567132,2598.6285188628335
0.21141780585919917,0.10123989028332277,0.03058763628893567,0.002281652778859435,0.044096573277973304,0.033194802955882605,1538.2333367276294,1815.956603848947
0.2988124046302458,0.29017109520052387,0.02196481563336771,0.023294578078760703,0.10410996325455248,0.018929047097464194,1353.4093011436178,2215.64848685037
0.2945697381905738,0.1208680493746922,0.0166103362091396,0.02302142366261334,0.06161619438660344,0.0047530209907327,1363.975023805164,2093.886654757495
0.18957569033425165,0.1944576944630964,0.033146649813842695,0.015867907716185268,0.0653013376588951,0.005078445987971662,1453.8653664880242,2626.720130930895
0.12212703186677931,0.1940854920460762,0.033480453674312245,0.018520317203032783,0.07759643147525577,0.014468447155928753,1541.5106753237274,2571.967639202575
0.20253219553952817,0.07755070550175215,0.03090666109411654,0.021217892502117558,0.06400558949997177,0.018870619617696614,1876.8904769197013,2519.4462830604753
0.16397269415141605,0.07747477344050033,0.02739506519673117,0.023292869929541972,0.029965786104706335,0.010435688555486496,1616.2127721583056,2081.310154968461
0.25482043173375557,0.33400924233117085,0.02133475368606225,0.012258674385901705,0.07489562987565739,0.005190082748469504,1646.3930972362232,2012.225382225558
0.36620200639438316,0.09317376400276585,0.02919584107755773,0.043421206726927,0.05046877758080469,0.019391975792027984,1324.6993275670807,2224.0059786910642
0.32560565130166785,0.0444950240036793,0.011808991008509262,0.01841829752313016,0.10008911456307426,0.023638939096404268,1378.9119711390265,2176.0893399501065
0.31794287454788067,0.09167689169841452,0.03336764052389898,0.02787383249446719,0.037523123370354634,0.008910181842637754,1476.6718922939485,2138.099430238863
0.3381597550761114,0.15206429662034895,0.03899254679376671,0.013617334809854638,0.07083735929346781,0.013879035887993517,1748.1636663644417,1810.0108035134444
0.19485562047027663,0.14928707501049165,0.030534246465809337,0.011954238766903153,0.055183648296196534,0.015262626415833955,1535.0509933008025,2919.2688318276537
0.45562268477658807,0.221640487786874,0.029675939856487997,0.05507255172577848,0.05696178737900002,0.030956178696701548,999.8621631463251,2588.165323525802
0.19854635698288975,0.259978672726848,0.017146514098098024,0.0028012153073031306,0.04500134082452559,0.012165168633012657,1605.7992855816503,2384.232109318281
0.11943697193385631,0.09944016093425538,0.02398806531905851,0.02737052443713621,0.07400963390143545,0.026499684687864178,1947.3693939517152,2168.3256659005715
0.24874326925016474,0.22277998546763403,0.015189653335930753,0.016797879897360896,0.06298568564612991,0.028982409006902028,1337.2049969429654,2125.6636267814733
0.34511656046400624,0.12148991677556671,0.024049636816060874,0.02742359096178011,0.06801288337056167,0.010687971856732885,1828.694799674,2387.7965035423313
0.3518331973045185,0.14479060689487785,0.014468762124667167,0.0039032767568082075,0.06522015160596815,0.02020268981710129,1484.6692213051358,1946.522457524306
0.1482360036708229,0.1915138509926825,0.007762572983128152,0.0058010279164293225,0.07396261377910772,0.01852278913712494,1732.3958151543363,2517.030776166001
0.2878314499430998,0.1302575497196143,0.01125041880706574,0.0065158545358152955,0.0561413425217572,0.019791358906039558,1485.8160120833272,2636.86914564477
0.3798898036194213,0.12966026862185923,0.030217251785113485,0.014554917490011185,0.06466132218529153,0.00826292047655786,1274.0733501593177,2729.1717516097574
0.2452818647380576,0.16616262850563568,0.023937392189801395,0.015759932447365194,0.12087042904921881,0.02901675713814892,1673.922245204632,2382.152608292933
0.412123276056763,0.06735802186279931,0.02275892586085892,0.01773083229282873,0.0585466614799148,0.01283421355561163,1234.0642658000943,2582.4996429299563
0.220156512542426,0.24511579760712604,0.024329684786267368,0.019172897956929936,0.09297222210786824,0.01337163562169888,1242.373522466982,2199.6943427761685
0.18897060273208102,0.04877261118942665,0.027927801985787978,0.023096681084966125,0.028947430866644364,0.0008648708565759253,1666.9629594597534,2220.826504063638
0.17989581556567846,0.1585243211316236,0.013638843402918698,0.011851863678802142,0.04803170084589787,0.04052626241590191,1928.5902292602473,2209.6393357863303
0.23724783738948307,0.24282828677047422,0.0189587376548144,0.020693391337818154,0.05787272256496242,-0.00022035496028167218,1486.7489230562765,1818.894421472654
0.2705809005480938,0.16516018901832166,0.0035517581002562767,0.021228985709376806,0.03277388647078497,0.022331946041476373,1503.6196516641335,2237.362254445526
0.26773282790089736,0.20454212044680592,0.026999601478013318,0.020575992018071577,0.030336170487734463,0.01976527463288661,1552.249987197665,2396.803356570122
0.4038438476529156,0.07199671228366725,0.016631845035276108,0.006192396200786603,0.05632193133761493,0.01525100759334032,1748.6547784951483,2271.2592112212114
0.2771248599252233,0.09273078816268565,0.009201078470477983,0.010792884676164082,0.05510848714345951,0.02697100645520443,1790.1059841167967,2173.092674129747
0.27077783220864887,0.07553099154783222,0.015875859583709264,0.01849587780988541,0.04151456475349168,0.014185511777389647,1431.178334857232,1684.169079038939
0.24216358188181483,0.12041843419755931,0.014053907246856387,0.009576080595570708,0.06445542030264165,0.031427952037451,1385.5509745106192,2238.943656862148
0.36714829475846683,0.055644209308385977,0.01709126329483651,0.007364423044601176,0.04842480576035999,0.012161851822690613,1406.4768731816512,2251.36228368673
0.22792367372854985,0.03998739806775139,0.011358250379709783,0.02290201779306856,0.059162522778520764,0.01439539022129546,1551.7134182903046,2327.91452908581
0.05838900908184671,0.21983020706505643,0.017281091190125494,0.022947402826458414,0.022706701148011314,0.022497629011772966,1230.6765671788496,2267.229232421029
0.2906629592990554,0.18806117523309718,0.017894038383940776,0.015052942469270391,0.1037202392030341,0.022537304553417587,1726.1166296532476,2031.4597748546169
0.038671050127886276,0.09838447009188035,0.023249375068532665,0.014478530022294227,0.062420801039629895,0.021258458096648628,1814.9752698096968,2433.468970237126
0.32157889993431565,0.12656202545945158,0.02275973245054474,0.044084508112811185,0.09339241036633911,0.021719418899311605,1427.6001334368596,2732.6839568250625
0.2154640230961674,0.23214173505578134,0.014374760604310645,0.005425457598112636,0.09394011262610788,0.01823321524280365,1180.1065153109125,1769.6180512753606
0.36903928324036017,0.06944809714745702,0.021947050588859512,0.011337373430299447,0.05141153868283879,0.04753843981578757,1580.998500249337,2176.1907994229523
0.4480259679919075,0.21193411378513854,0.016707219469738015,0.010087309947306326,0.03502355520085684,0.032878861499816114,1454.9819032492644,2054.87966249582
0.3797631137293058,0.19287032567670814,0.015161817146064674,0.020824339972983753,0.05423631040803571,0.020612076857130086,1760.8185316639538,2388.0150825836836
0.2448516035698399,0.2594918510002112,0.004236702487501762,0.012955267340799659,0.05829012651725014,0.029425569627836393,1586.5113118763106,2019.086485378066
0.33005843651276223,0.13521849716597253,0.017489511615854783,0.012938494464521746,0.04891187648258255,0.005608861316695831,1414.5936463646972,2490.7858012353336
0.2773244178675426,0.10949315373752554,0.0161610888573161,0.014395345155295605,0.06274474198770258,0.005865568478818102,1688.2914768095234,2243.5746019402445
0.3333960861007562,0.2519780187328907,0.024600026196715915,0.016001214213658067,0.06435024348096977,0.01483003367161554,1379.9276513671866,1755.262822176791
0.2969594188253681,0.09309124559973762,0.023396342160242778,0.003404903729794525,0.033754609583719695,0.006781130820080716,1995.0640340942932,1900.2071850327143
0.21324333602598142,0.07893818566320261,0.013008692932661044,0.008973902396284428,0.09301748774582226,0.022324071046055965,1510.2206854167482,1805.8468466161605
0.26329401325740137,0.053538629447301686,0.01864863607583451,0.01703495763143537,0.05150704768610247,0.022589251563844275,1571.499861036754,2683.9006867976523
0.36894053874232347,0.06270558773736767,0.02059498818487921,0.020012899305177717,0.08428414181963181,0.025001517492120724,1209.968040999198,2332.8444551162233
0.3824904185280808,0.1560333933980311,0.02076500994247406,0.0010406555677931015,0.10703659517205527,0.03377034518628003,1379.4807914101302,1905.270339638187
0.3396565609445381,0.07677482073004568,0.014311525024029187,0.01098004596029472,0.04226451066447382,0.021082566688540434,1331.2283181543585,1971.1483689125387
0.32176414646685875,0.11304195758015884,0.019268261320485664,0.00769072107580252,0.06536807762297452,0.015142962836102053,1514.3980462400716,2087.2466434995413
0.20710697556235427,0.19311415449435942,0.030450260020273786,0.006474414460121954,0.0682225503201303,-0.012752532947776762,1496.9690761051897,2003.864810275435
0.2373654934556923,0.11398378727129313,0.027601170396079344,0.011516313883026522,0.07804667745766883,0.00886849480762996,1219.3428623814505,2484.364262005656
0.23773851641700988,0.1101642520133849,0.022145644205843237,0.02516126182333707,0.061813092001690356,0.01733260078203374,1347.1795136460037,2516.0336179652654
0.33684314342222316,0.13249148103105682,0.008036149640218431,0.0180361668540309,0.05974829769610719,0.010638454104353825,1422.648233348951,2161.064531347757
0.40063191850049784,0.1292419550525874,0.036631467713858334,0.016169419407392003,0.06740485382934566,0.00790111350192025,1534.1077445787198,2360.470930513086
0.462598296698903,0.09448810162475353,0.007335832814043426,0.025343132935778775,0.059477550845531406,0.02696324863801891,1466.251277885469,2132.411453488454
0.3929644641262326,0.3919942976386573,0.026219541197520606,0.019269801576313663,0.06769084400692892,0.007805612797863729,1104.3567467500498,1840.9440316358944
0.31076866704288864,0.033153218283101575,0.035253123599288075,0.010981537289347651,0.037536913091506675,0.006635361397705015,1336.1564202889776,2561.344301698186
0.2071202659245361,0.1514056994877914,0.02398452823305027,0.01882499231924065,0.06250987935635016,0.005968626407512048,1810.2669466538966,2619.0310196354885
0.16352258225202598,0.24885956609345902,0.010426445071972627,0.007522062359364926,0.05400516929441646,0.028204971286436127,1416.0330282926845,2183.2906259508977
0.19336193664773133,0.14920956540975197,0.036253100973794854,0.006896068493194303,0.08705910754036408,0.0359972016598883,1745.6761909290758,1857.4383366405025
0.3416726020669496,0.0782859498292107,0.02151798277149196,0.009281056821860763,0.027741541544669002,0.02391186012458858,1306.8947004851957,2380.5654038220473
0.025029535898517658,0.08641200149282013,0.04199203387966628,0.023786021187075665,0.06996096883824625,0.01077502262452106,1642.851256341271,1980.104648272832
0.2588789881452111,0.1932351741675956,0.005780801784120352,0.03677151733156948,0.05228286575726596,0.022634006174492686,1303.317839960783,2550.1835898715235
0.24092335000990805,0.2207829937664558,0.012906549967215988,0.037435516175250254,0.08095957099195181,0.0039754326999993025,1394.58033628634,2431.0093734898987
0.21244694978291984,0.17077399703428062,0.008809100062532464,0.02050649115681851,0.07786794959438788,0.02636351035587067,1812.5259899381213,3000.6480307363304
0.34729044864395303,0.1183942785721798,0.011752221379318202,0.025887894627419823,0.06321825746624553,0.015244168598263544,1272.9761055953136,2329.659225704734
0.21918245714632115,0.08253649232195047,0.007233032404865619,0.007743864334495977,0.03961638663671448,0.0028533938418840643,1403.8458978709127,2066.076117702994
0.23717703403038268,0.1998205044589355,0.02230680542691596,0.012420486557979428,0.08742923513804121,0.005497608375611112,1197.8438803798267,2103.940527822548
0.367803866245234,0.1536909066976635,0.010078142529693883,0.028727312086192978,0.06055049441912666,0.016476973272038845,1749.3419949148986,2333.531191763995
0.35600095289989797,0.12809121056540076,0.0184341421223117,0.01543356879915532,0.07236122825211437,0.015009560984001753,1613.5559012775934,2651.867489249987
0.1772989693164018,0.05357763817220761,0.023789785217868373,0.009834511970177335,0.06295714247540712,0.03220330434789606,1546.2961623260555,2494.737061588354
0.3083729121713786,0.10379840813746598,0.012423872795921711,0.004838234915146947,0.03079472141304672,0.0006363171339028123,1744.1941145177825,2723.907108948494
0.4015377528750514,0.16312171128591815,0.014204467944456421,0.015823210705296638,0.053585976496611995,0.016245174938784142,1633.5836029627,2391.2287285509256
0.34505196515639863,0.036184128219860515,0.032410710321498025,0.015012235421971823,0.06442988425926086,0.013711825515739181,1741.5992688452773,2255.7569834666942
0.21068283869458224,0.13218896072210556,0.03683749982808521,0.02810656075363692,0.05212891710826034,0.024657068513321664,1690.3720350961964,1874.61584575647
0.4806369657203748,0.11604024678103564,0.010575143050606467,0.00936490553013927,0.06554348575974536,0.01732243418097499,1738.9666911887446,2211.2354696740776
0.0176374153371132,0.12009693381966334,0.01664468380547532,0.028380016958620895,0.05654266691879741,0.028640293835293682,1747.0618052509683,1729.291899060753
0.31535097450736227,0.16896786816312712,0.010614085410362075,0.0327730107101043,0.07120722529931979,0.027445951335767584,1232.3146550360289,2023.9392010773136
0.27228505850337253,0.09024008644160836,0.013758394358239277,0.012147993559960756,0.05237961774503406,0.016052892901043708,1666.4590875716867,1979.1452986262136
0.23615853873843262,0.12234105630341345,0.01385583779125854,0.00928073295165747,0.04365926107107977,0.014109784014712143,1903.1055064915115,2128.9124047226883
0.3878248239087563,0.08654281093740193,0.012095288322791779,0.020643641773460033,0.06699637219212647,0.004970136680940414,1872.4140939000306,2728.394066270964
0.13922284447203595,0.1745356541169534,0.019678630642032978,0.02941178675121701,0.03612608904788605,0.014282599123984682,1674.1053898165083,2445.895399489748
0.07639829013040242,0.11671107205491701,0.037196121629544034,0.01200766882628243,0.07491649775954785,0.035762441586209344,1572.7636947129602,2018.663564240389
0.3400533427448279,0.19274604673940968,0.02921765524763894,0.03355477678176254,0.1018753372742257,0.011318804294315189,1304.8586611224973,1992.665798655446
0.3970107808769711,0.23000626652795966,0.01796996473690906,0.014087772860324957,0.08670792368885026,0.007911387857203134,1774.9585245789785,2575.443273712714
0.21807269672463958,0.2561595515922516,0.033667029235059695,0.02553098613660926,0.09421229676105196,0.021098470714653192,1521.8137611092739,2452.417873346854
0.1755977378555817,0.12958396979630094,0.030940275861267814,0.017068561846808307,0.07305063453395615,0.00972585791879979,1596.529917507907,2515.5945189669005
0.17323300101330866,0.23599540641527958,0.015445604234389058,0.009188431289498079,0.059468814166679033,0.014801897686205639,1743.4802968468277,2080.3887369106887
0.3469307167762066,0.264179473176145,0.03391988004719827,0.01264055865273861,0.09115447792149375,0.021086511619939106,1512.2173367763949,1836.3676370100234
0.4096815056895862,0.04880871907688474,0.012385462966421235,0.01996883900896562,0.06784523109813405,0.020223240544877796,1406.0220058665182,1938.4489182117616
0.30214926978658396,0.17328731548345278,0.015971796468048912,0.014503143700918689,0.08529803735406484,0.03142467773186515,1450.6747398329403,2716.7366246647766
0.3220863230382974,0.28657595270273445,0.02341173217531563,0.023017692293827885,0.06429353852831791,-0.007028134377606282,1256.8654819475203,2531.1069940130383
0.3193504304503387,0.2204008717261572,0.006052522954114017,0.02131190994930972,0.05136967944513251,0.023409313469222606,1523.5413252940498,2216.3444138216664
0.4174711561152018,0.14973539797687288,0.01439176448983064,0.0177532898291942,0.023048425044582408,0.018189314427446254,1482.922490681413,2426.8001325189252
0.23387080565881613,0.04707190788874535,0.011557292603433255,0.014709533848954959,0.050175330084592296,0.02282780259246535,1701.2684694349118,2179.821963432639
0.3043464636536789,0.08442342279795255,0.020394536761517718,0.005843687176245059,0.044571930200532135,0.04894584517569939,1473.4774123586667,2695.2399816009142
0.0854642706346591,0.14185600503352366,0.01773734789616239,0.02193250867696783,0.0592241591361244,-0.00020292422479590015,1626.85591230952,2689.9702407865802
0.22601123544983232,0.14032720930017448,0.01862720770084819,0.026317749533133376,0.06446473628104674,0.013543630774709348,1685.644697159182,2038.6928782056546
0.2853204633220898,0.0610822722750659,0.025823478328096085,0.016463053739849503,0.07773708068129069,0.005859230175178666,1395.791873628482,2360.582528069208
0.2443319162074453,0.13781532726955767,0.012682219186360727,0.018626159061634985,0.040322727640789605,0.017006868892817897,1408.8830040467785,2814.167446410329
0.2769675156295392,0.039421739936191726,0.022675880651293584,0.0295490606811421,0.030905518538531154,0.011908814831609636,1803.6713993526237,1921.8545047138532
0.19870230648908313,0.12071903707922649,0.016819049769880315,0.025262368944691117,0.03880952438229737,0.016677696259253125,1332.4317799786154,2507.739134755964
0.3574621109677699,0.13233244912373057,0.00963381189474893,0.04203541765169095,0.06579078115051355,0.029000196405680332,1505.4132711309437,2070.9462078103793
0.2286603856573192,0.21369308696827893,0.032001655783674296,0.009229193038594766,0.07972176693121379,0.022366522273792107,1802.7045686518286,2110.932273159991
0.1454557460793568,0.08532218281158027,0.01369531394460204,0.014503814146808533,0.07508543898799595,0.022646214515882772,1593.7313790284804,2111.5268963665617
0.3041996042388841,0.09997644592375372,0.0022076680125949237,0.024325913509975053,0.060023211351952196,0.01633035182861852,1722.9895689344214,2719.0881617341774
0.32489210256155465,0.13873672451128613,0.033569578236747576,0.026879650596424325,0.03863226590546498,0.0018257757030968127,1535.3809855683867,2851.6646269739167
0.297934980668917,0.09679849459639363,0.02339060063015985,0.010493562074261904,0.08809779582450686,0.010526785970220446,1504.431553133932,2244.1010637591153
0.28362199143546046,0.31388824740136756,0.03003338305294817,0.0389787015872059,0.05438584974845108,0.006100830786689988,1313.7036584456625,2249.4775141803048
0.3317018281344088,0.3134049321646538,0.027037075859922818,0.019731905670956673,0.03383239822955244,0.01551557169259553,1110.609604510677,2741.5163861263013
0.18561465928784907,0.10669584615891586,0.011214114200939219,0.02422258347663602,0.039566767962738454,0.02454578682421421,1215.157587976987,2005.7861909243065
0.3777965601859809,0.22628921253813034,0.024775336128462416,0.015323634684159768,0.09138248780480157,-0.0016877892803225014,1429.58790761177,2381.1840906173175
0.16857369673121267,0.08797950588274134,0.011587546376884453,0.01966702444392579,0.04855980309015701,0.023037720604428824,1652.4592872844767,1940.2285400357277
0.3646129961694083,0.26500649709127116,0.019185932169926444,0.01750587125794845,0.08972352867897873,0.023730800498516502,1289.9276352837603,2013.7981468754622
0.35568284172566367,0.08823154590403232,0.01958231618280274,0.017423398391306306,0.09290736984711329,0.00524403334922822,1938.1405271020024,2817.988476057908
0.28615911068013583,0.20451335079135008,0.003273187824722609,0.0287036824783813,0.06499362224090491,0.010974810247585943,1337.1805580272148,2103.434305895495
0.15719053417238613,0.24462817882471752,0.0540624657233407,0.024250935251220903,0.02898030618063297,0.01170040383953694,1183.7702596282104,1883.7342446166456
0.34596453830890883,0.040463470259178264,0.014475851937896028,0.010211272281291088,0.08892862683970891,-0.007711056324734585,1619.5178582044634,2439.2746475985095
0.2631612506226457,0.06975786998552888,0.01808103116604745,0.00535374991381362,0.051855829270563744,0.021598191329964125,1390.755603046873,2119.597057087055
0.27668393686557546,0.2130174869038584,0.030794147115570596,0.03565655904541527,0.07483234837321373,0.015755936881593942,1648.8258272100963,2431.412845731971
0.1990235153387599,0.02266761680631423,0.017501617432601833,0.014185190797008761,0.035486910197196145,0.024334008909998536,1580.303775939242,2415.4676850801643
0.42507252362933007,0.18192697090759055,0.0305317884013103,0.022103738422886487,0.07914811318793259,0.02631270246809502,1289.6134783842017,1981.357808264752
0.30776684287150136,0.1340916441009365,0.023071561151498516,0.021377264499495598,0.0669469710907392,0.0006849590445285904,1549.929309197914,2303.2685164767545
0.2740943772373087,0.3870909208553965,0.05915993560578498,0.026354768311090317,0.04430570909759958,0.023075314956365233,1130.7060221551974,1800.7851174583677
0.17936827278175857,0.025257656804361095,0.0262083965649356,0.03079737949429976,0.05658888634166626,0.013102987936546726,1533.4551789724708,2341.7456512148065
0.1723706695311689,0.22423616844175087,0.030916356802896963,0.009022199312916363,0.05191106994855678,0.026949512124886194,1634.8406315109128,2464.5692219502703
0.18671715761155072,0.037317599938102915,0.015278774189458784,0.009142618713936962,0.04968756840305337,0.020322488308274544,1474.3498613695433,2306.828140700122
0.37326806687454683,0.2081958284760807,0.03865450518003426,0.023916925284213797,0.07416805422821866,0.0221698020602379,1268.8086793605273,1980.081542355154
0.16297370591625435,0.10187058009369986,0.007680019441416902,0.05029831384496541,0.040264373258891116,0.019126386145672563,1247.1011688968806,1982.451670823956
0.37610149754392297,0.10280004579424717,0.026301500906517415,0.0063594244897603085,0.08268655227981564,0.022756670446505988,1477.0719995419222,2259.41983822691
0.10550044150007651,0.3503208040082694,0.023502379496278984,0.009062511051958743,0.025984016963256248,0.03622291264291709,1578.4765191626675,2366.9948991653155
0.4803285615913745,0.1275346298749965,0.009120824403489396,0.020258968131977417,0.10647555953675897,0.006750141254544001,1421.3779142856122,2139.1334359758866
0.2777005423129853,0.2612596321697251,0.006939418834205332,0.011764170319852243,0.05086111533957069,0.03925963256848455,1976.0709649523637,2927.2909030850365
0.3886874355476006,0.1390570468581535,0.014514782474232933,0.03378728468418922,0.08675378447797125,0.012952951579293999,1570.0226852057556,2417.3546837365757
0.37266359434154855,0.18077391942181695,0.01651796369133097,0.017996731247796095,0.09707131112103426,0.01064184099246913,1633.5728571790303,2427.920921282131
0.28672743670862333,0.019131969933206636,0.03694954377674983,0.027174265333207968,0.06500653314750894,0.008454083710867375,1287.2424579109993,2086.741513014524
0.22507275781105454,0.13276727700261123,0.02160569068804139,0.02370347347523604,0.050269667631388584,0.01384487414910116,1566.8536306632043,2421.441643504183
0.301299624062641,0.1984111271372411,0.0209989451265568,0.005391632877381975,0.08414527719096786,0.03285348402457282,1533.7162517706772,2348.418296032135
0.260809268214778,0.08323234539148532,0.016303722791415693,0.018727788586850883,0.0713969376712083,0.0011454766117721575,1426.2768510901699,2231.9420687267275
0.39033928657163725,0.1865944925224443,0.005049044657519149,0.01634675730162245,0.09266116433994596,0.017144575232415988,1555.5800573171505,2372.501607927178
0.363567217824454,0.1732135079545671,0.025713923601999974,0.020414790444431934,0.10313712013412364,0.011720320502654308,1585.303443538548,2424.0297003519604
0.37475255545008135,0.2272493148911712,0.04492360548771562,0.002300389718596623,0.10262306149617889,-0.0016126686003702288,1586.7239756725671,2408.8770086148697
0.1556421744626755,0.17108696076789445,0.02790466872030144,0.016354908555285683,0.037544349303719124,0.01891117271454145,1921.2019308861377,2837.4151780281954
0.1850767807939911,0.13265714400836429,0.011768634658631719,0.011423479231364966,0.05217348749428725,0.014843882458941474,1736.8963620762904,2562.8222628408153
0.16793114669754103,0.04354132285485756,0.015009843219501157,0.013559342623144705,0.038621153232882274,0.003268584468499115,1560.9337126010819,2405.661795770981
0.32204572901970463,0.21893024991272614,0.013023526626840788,0.016927571671479385,0.07553170064906253,0.022141632258467218,1729.8124827272736,2570.9280947625234
0.2656440691256589,0.07832798195168107,0.029853291541720752,0.0238598357416716,0.044803401225242505,0.004389113538982025,1236.367522250662,1966.92299755697
0.22313504862152006,0.16351741873810727,0.0257792229352929,0.016449477117217413,0.058139584936867675,0.008948263537096724,1372.6690967694924,2134.1911781375943
0.1817221622026004,0.21941749993016788,0.02943641463546982,0.011623825473983596,0.0459405892238823,0.030545803227926216,1740.6565915729661,2655.6689557891204
0.31539940045427717,0.07408509303986932,0.021834135540301433,0.02180171384366281,0.06576017770630782,0.005208001782608622,1547.6556120725754,2369.6658340618283
0.14578584550894053,0.24216438389076517,0.01428985226493387,0.014205848787698518,0.03294480677891673,0.025466948324269965,1528.3088846969565,2393.5987589156243
0.4872109377292359,0.062362483516234433,0.008585839143916547,0.021552316223333878,0.10807588906368068,0.01736594430350684,1313.103928780934,1969.0107372398586
0.17795096693609122,0.23730717339681778,0.015903417227643574,0.04099322949828088,0.04806436321765699,0.028434517222036597,1652.6095490230055,2494.6367115489656
0.30878114132263496,0.10766931389114527,0.01944990925891982,0.007954183467475938,0.055997089086850714,0.005435624526258365,1812.303203420131,2700.104326412457
0.2603805053035808,0.16628752009706185,0.01689501874071707,0.00912674324541718,0.04498904979702445,0.019874695657139715,1608.1858501791105,2371.017328595714
0.3069015898769219,0.11523701255719629,0.02085728033473109,0.00989462867822694,0.07722285357275331,0.01223905319341399,1632.6695322886692,2420.997149176476
0.39369019393964566,0.06800756545683664,0.012241407015664776,0.008247093765118821,0.0716045949301947,-0.03655163463738768,1276.503121970222,1989.1539719313491
0.26088683675976604,0.07046315589664538,0.021623663131634722,0.011100591878281859,0.04244558537181851,0.008967306644744245,1682.696442231585,2534.4289659657006
0.33830219447941484,0.16979267232657688,0.0048094322014032576,0.015373429130731014,0.08827223702707454,0.004381168006255962,1634.705533928733,2473.9590849096408
0.28707823840538216,0.1264472225928151,0.021146147803700947,0.027297313577321937,0.06590258937120393,0.011560080659519871,1475.926719804448,2257.6610424132323
0.2638859450883219,0.10354465407410884,0.020240451415571903,0.017198314077873898,0.06246748182803745,0.005284402455105709,1578.648466079927,2377.9308203486203
0.32388891180228246,0.18230538847018915,0.019145470250553014,0.003609325391457619,0.057796176661192404,0.015381013383476305,1338.8553756616086,2024.5238324476381
0.45878343972835517,0.19595296530126638,0.007456689608689779,0.03503541350871237,0.10553100732275442,0.01809838772491247,1292.1896173035232,2003.352744762279
0.3136531666245725,0.28543888203038603,0.015079242839712575,0.017107553245930482,0.08308451626220888,0.03898794206598532,1420.395356803571,2235.1264134219805
0.3787306787764507,0.23121890305487802,0.007900585925532198,0.03671612865223546,0.10062688530608338,0.014028125143956661,1653.547474582789,2486.424053873349
0.38174398062791126,0.029030609384141436,0.02189121647637866,0.009070243859309974,0.09182288758088915,0.015932871537052425,1813.8033154117065,2677.199412554432
0.1483778235223835,0.030249909364496518,0.025872732081892297,0.015543701818256254,0.04393774127576815,0.005128826930711117,1768.3920538408472,2635.244893907696
0.3322862878443974,0.11726430939497473,0.01274365874528514,0.015325834628366543,0.07456123901236651,0.023152945303574125,1329.9542622165002,2135.800063247461
0.2662712416677883,0.14767066083662303,0.00914343544994183,0.0384994233665166,0.06574287055176209,0.026219020469345194,1553.3075948996623,2385.0543810864106
0.36084079891464227,0.07235381392533605,0.04457156034516558,0.018610846794187882,0.08529024534325344,0.007312663859161587,1854.60292012989,2713.643569435543
0.26566587688831655,0.10120313686780177,0.026430196931496588,0.021672838745515836,0.076214492772629,0.002532727669738302,1462.660257530842,2256.6411270277626
0.20448916944164472,0.23493545975583124,0.03055612556348877,0.0162110315182877,0.035302412604080506,0.03518460108375499,1829.5814873504394,2729.391805378543
0.3566204405286583,0.2557608705333406,0.01898941044459943,0.03523068231129446,0.07841976346577086,0.03743479484329699,1603.0390024425467,2443.517030944768
0.20719036593969933,0.08940193178483498,0.023411041478426944,0.036781640541610164,0.05869516223661137,0.013084846374115932,1506.6388828774295,2321.5969326083773
0.16762651870969442,0.3222789891695699,0.019793086523114525,0.011978384339923927,0.052768908943057774,0.034104344639418,1709.2981933818778,2570.181733907026
0.44287214697902577,0.10709213312878495,0.02658144353408555,0.013102826657843633,0.08981075147133384,0.010363700010796603,1655.8203003926694,2500.2971640073993
0.3881806031018385,0.10531429492431185,0.017974142879713054,0.014477133655176826,0.10136469609389932,0.007901046183351332,1946.270558824646,2861.388774458501
0.24633380394426668,0.123738351422462,0.012069557081126045,0.01169908707269152,0.06013409308213087,0.015106884310719302,1460.4087299077926,2160.7497712715563
0.16074861014859423,0.18549227688706316,0.011893773948514619,0.011635414659053085,0.035804391313456606,0.025263709958509302,1977.3422501207108,2874.7131518407505
0.37119967258510234,0.18211902412411443,0.023266340519521537,0.005314620887943844,0.06576078114155497,0.010495171479185642,1297.235463206939,1962.1241597059766
0.41343648916319137,0.06048239793685511,0.01769344342691589,0.03785499540137953,0.11275004201318142,0.007037747653940282,1410.3002116826278,2140.921312496169
0.2915000937261427,0.12051433826650111,0.0005750644805298447,0.02073235345396228,0.06504083272898288,0.0189761866050931,1557.7273821123244,2359.912804359793
0.34867157026741874,0.17469805257814294,0.024021853269124715,0.031266619494295315,0.07401386500124219,0.010674189213512252,1541.6909888306361,2393.080975226619
0.26040226458821075,0.11866180523949063,0.014703040911492231,0.013683167278387011,0.04738464897356006,0.006668641819994979,2089.6103689908373,3070.0086203486258
0.18741810157072974,0.3640806821638421,0.013498729994875613,0.016988349026115963,0.051251346670512815,0.024250952699314092,1423.3648427495832,2132.9395241192074
0.25716467394749354,0.11940845445752156,0.054540110634421754,0.026695103616758864,0.0774559341825611,0.017337797377022433,1462.087116875456,2155.707485601319
0.20311277598602148,0.20741372026114954,0.017195165491560072,0.006574912233657524,0.028784889528456377,0.03535373873584719,1640.5347575551602,2484.152743794653
0.25924691441048286,0.15725454202066474,0.007170020719541882,0.02936256787829641,0.06770158477249937,0.021358760439898105,1400.278053358182,2160.2602520841506
0.28167819509590564,0.015913346613267928,0.0076691650442621785,0.013008532356057707,0.05900129636048881,0.02140874197812791,1629.8255700289574,2448.871138080259
0.2137106946391458,0.0971159768508154,0.013416017503426426,0.026159707337907723,0.037985937047232285,0.0038520422909493427,1503.5977405221233,2300.133975272791
0.39295020638115613,0.27815609626798865,0.023441013694734655,0.0023204988671530597,0.0835783112454616,0.02478485458821647,1340.560142101473,2053.5833223607083
0.2792458853805138,0.06462782990812377,0.031022255431814725,0.014774168237547389,0.06557467049940031,0.005111990704457484,1588.9820395164813,2370.103783454923
0.2797056822725021,0.34068087807197345,0.024070778691907754,0.017083432303065738,0.05975577604178305,0.04194435902734382,1227.966653841376,1873.7373728188395
0.33778952533433576,0.04793426161958216,0.022259822500061883,0.01818705165083941,0.0666726278056795,0.017392353869471133,1986.33919670784,2915.3786074630702
0.06814300729724838,0.10996823805249001,0.01146522858983664,0.009433183261493457,0.04813926810936298,0.016655842348612483,1832.9169922612316,2792.525665351964
0.3050437244271227,0.18663243758019624,0.015574559272003043,0.04054591132163726,0.06166028658353915,0.02904375002953175,1537.5948694910928,2327.7252462964057
0.2304908824599926,0.2241832109765646,0.02810568150204699,0.011750392592530358,0.06398315633314589,0.02949141092166846,1652.9933902443133,2468.4016164466243
0.2996927703927755,0.122541595637462,0.018028338223355724,0.005951416059579619,0.0743818923463833,0.008897261942488894,1565.858607687136,2354.4763457966915
0.1843948933359255,0.12190525380674223,0.02083008181533202,0.01139608238855797,0.053796637500195026,0.023170123406207582,1893.7089908104374,2826.3528209036394
0.22036968087545006,0.19450835989330012,0.00580922939750378,0.023353539233949897,0.05110409755944908,0.01938574387384173,1421.7330933870016,2201.8863259540503
0.3214709717484881,0.2045743617873963,0.01990389966242884,0.024234953077231634,0.06581379443432363,0.03190098665048152,1287.0634740577384,1976.6082568462803
0.27791092925307986,0.17472194492863494,0.02777757138643686,0.03333114194493831,0.0601193412977597,0.03532252730443153,1346.4194897509794,2099.977059351333
0.4029767672818006,0.17493394884898153,0.012065154510998068,0.0069566378295501064,0.07840383781371438,0.017930160531175396,1451.2512592299215,2161.4927231604893
0.1836579369659851,0.09269414386634409,0.02001519047405326,0.0040639896265316335,0.027115003610849314,0.03363634850677951,1467.4624360522105,2284.192239135728
0.21515310967872242,0.1149146235141895,0.01725777083467097,0.015039104046421753,0.052964700878620714,0.020646562186016033,1841.6522283322126,2709.6106873219132
0.25761993074983913,0.21884192837515656,0.031647553720258424,0.004748977945793696,0.05089110200874095,0.0291079509417829,1783.2006503368477,2678.0937237067687
0.44982792404529603,0.24431712447090057,0.023348436432189926,0.015144056344469052,0.08382638498232707,0.006287268159144794,1369.951660396422,2130.8464304698264
0.3735764391435572,0.0823407250886397,0.022044520036899575,0.007189055112442738,0.08668056033595546,0.016036195167698792,1208.6193284719714,1888.491465800441
0.134929290412884,0.15808045473306792,0.020677830395994808,0.0337467585353919,0.03279472201779423,0.00898560333080731,1419.9599721172851,2147.4502917221757
0.34115521940022553,0.16250478485701303,0.03330366905522713,0.021999767428063893,0.08063309918967151,0.04179687923015692,1743.4873984702383,2529.266355061699
0.2876708780565342,0.14475832520959475,0.05804099853274987,0.02854218664042847,0.04815019225462703,0.01887633866563881,1169.5024452848236,1880.552088531478
0.3272837283517319,0.11904044952705681,0.028768082423795513,0.01978894579289807,0.08825249279953391,4.1991356108083456e-05,1416.3277111151797,2143.9448035695787
0.21582046294041693,0.23837254838517768,0.02087161413358244,0.012025984072466562,0.03581937529126288,0.032459280712165806,1607.971786550265,2428.5735731653335
0.3107500884079856,0.20117110472611316,0.005219685899890943,0.014061768141529716,0.08017170872037926,0.01992327749505784,1702.5982909697902,2580.8461663680664
0.34616712737588273,0.04050122056298464,0.021034207805401325,0.029203742418136322,0.07535399123103148,0.017769405986107597,1650.839081347899,2501.590304703076
0.22163275563635879,0.04971757567278134,0.002775035737949109,0.023077929877207942,0.07771984515992292,0.010573365183238778,1690.3121144960662,2552.815069995805
0.2835562254293967,0.05152920265485519,0.020210727992226715,0.014153894357336643,0.058965376397388226,0.012779410547232665,1152.0345310797593,1805.323186155323
0.27543222026154257,0.1476082038131802,0.027838700665754654,0.027063999747363548,0.05562544733030257,0.029846670257372494,1686.5539920607334,2532.4448399894322
0.11756066776190593,0.2846352850919222,0.047315108586568275,0.004202015120540645,0.023435327245078165,0.02880517606845484,1305.7275601702588,2010.9624101737522
0.1931438786934318,0.18550497628390303,0.008548144728897162,0.020097919833201708,0.04602416108020751,0.021416732078914147,1723.8304471336585,2611.433740076063
0.468284359826256,0.23281610974545466,0.019875165474233854,0.01864903592261345,0.11544712149008818,0.04007281446987558,1182.924947940027,1873.9274604554428
0.17477222248373825,0.05197668502177236,0.022938899607607418,0.02069598398121287,0.048796816147104086,0.01686446917008501,1765.0846271983978,2628.49671801188
0.32502149198182045,0.07981941179285686,0.009972777454544831,0.005616723292371297,0.0938934429915937,0.0172331143263719,1559.1313422128571,2390.188902209686
0.3780237401082932,0.1186578222687677,0.030109525254838145,0.011429780076288292,0.07370717413610883,0.0355612927250205,1354.400832994272,2079.797557432135
0.27959851297159705,0.11845222246006769,0.024662591514275228,0.01865291441213417,0.053434027129148756,0.0015852471288362573,1327.0158517096038,2023.1041245966126
0.29957113306314,0.14079345922428704,0.021149763330900757,0.02025550945849386,0.0771384931007306,0.013885064016600335,1298.6434753541166,2020.791644860604
0.3075929332782875,0.14205311632965212,0.00946257567092897,0.012479836905038736,0.06326364421074279,0.01572757687844688,1431.5815965734178,2190.909052546547
0.20963056492514706,0.19947491217303043,0.009191144526827887,0.016621023352433394,0.0473099665858466,0.021680862847471807,1769.1918971574887,2681.555567961106
0.2744972568723758,0.1085898376550591,0.01754924038896416,0.008797428340005204,0.07315191351097393,0.026263853954341023,1494.7363584638604,2312.6707240790574
0.38038993662039877,0.1793659299970013,0.017878544155663544,0.015308009908238013,0.08691254116319502,0.01168147162286216,1421.8854429414544,2112.288372259712
0.3776185150472841,0.23942265439694735,0.01886938516241711,0.012485749886436293,0.0951685149572288,0.019145341709964906,1895.2149726112423,2814.0647858694383
0.2891577656119372,0.009340490314040228,0.009903346278940971,0.014152212383907854,0.07492870878893179,0.001975311414474899,1833.7233588890872,2731.8647237368255
0.35769732970506624,0.06872597125138111,0.018316458676219068,0.017680202261312623,0.0984939693402635,0.006227255615654823,1523.3992169049352,2315.036967746401
0.34541945078198244,0.07529890377530078,0.02511040465006552,0.015169856574009705,0.07583745174087016,0.006493500037421408,1400.215682551649,2148.493955801978
0.4084309229686239,0.07899005016784774,0.02551685438237444,0.013759170721012192,0.09493385440557611,-0.013081697079977937,1417.4677510900087,2143.1714812320274
0.22730879349308877,0.11510924187056014,0.03338932762351735,0.009502940019621549,0.051463920377280516,0.019508236030142866,1790.768571291,2634.897898403923
0.23925478964957958,0.08824915316385802,0.0022400935880357575,0.03651605329477179,0.056189911416218756,0.012023865664473369,1707.7410523005246,2547.8221909544004
0.2827792635225456,0.1529677714231639,0.009450685907171323,0.014721318774497187,0.0658231773398657,0.006842628016324511,1541.4038771801359,2383.739100958081
0.2955098087504519,0.05555424772435943,0.01926684749708959,0.013841942921778934,0.05909250821566536,0.004708741778416482,1319.4822465086656,2085.7501688679313
0.27815743512882185,0.15189651634247292,0.015665385857372992,0.00983570338458408,0.06784004478676503,0.027256581592696043,1731.2733254262605,2579.9319419621547
0.21848698614883189,0.18670176939926214,0.04339984926209039,0.026773831306598602,0.06224933169033579,0.024609863899103232,1557.6251000487841,2337.0667519198896
0.39866154172485635,0.05386497632938728,0.019107274383962206,0.015391327686392241,0.08307004662700947,0.0032088706233498227,1411.1924711789354,2137.537299680701
0.34267304574045365,0.1076699063097363,0.02088875223110444,0.015664060946339792,0.0851201420991854,0.011377948985759499,1676.2699062702384,2532.7351523646107
0.25906128590638605,0.07282828953028633,0.0068942310721784,0.03148129556636272,0.06515597133060669,0.024157263120719853,1794.1125606460935,2684.624400994717
0.23975697966741075,0.018631760529489734,0.010532764610190041,0.028053247139108676,0.05839954364216369,0.012403952579992132,1532.471364540053,2302.8378565293356
0.31584045729839977,0.09141063706890558,0.002469456787426077,0.028856096033711028,0.07311527098247275,0.014535889559379837,1563.5913125884886,2369.681354129285
0.2371118588700514,0.13780297747840473,0.021345377395154113,0.004417641193268668,0.06407924471391968,0.015100492979958286,1510.7975834746733,2277.912483542152
0.18989911754240685,0.19801383647031473,0.02428377514263281,0.012060362553541249,0.03842175114049222,0.023277905001757058,1817.4306694085733,2676.088513465455
0.30067895580418164,0.13681568049735823,0.03571996128367027,0.030327672743333818,0.08046183287558685,0.013398474706876917,1434.9221771513576,2212.300808976969
0.35911915504064956,0.0813432740833924,0.012528412992413427,0.023127510391920028,0.0694787268914564,0.004792080752430017,1344.8893594423191,2072.5220860873455
0.3724826534229906,0.20166397582626325,0.0029425828433612983,0.022166795829004684,0.0816532236404337,0.018564717623764163,1206.190234054465,1880.1817107320387
0.24697804195481915,0.2210134067042117,0.00791514285950428,0.01313708239737906,0.06597166636248346,0.026354037837763702,1531.2254640508454,2327.3206596911364
0.30976773451843204,0.11928838696098132,0.025832666818136268,0.013899040946885731,0.07301451124235331,0.01998358411720596,1747.792012906396,2682.8454964447055
0.299264000356411,0.30984467273084304,0.02330587515543274,0.028539007622421793,0.06243674943930648,0.017224979855623358,1516.0220560212153,2303.0503563917828
0.2391102362165789,0.09567974117483684,0.01195854608455993,0.015224851252033393,0.07127538294331391,0.01932639337349122,1281.7799643703343,1980.5984795337224
0.2833447273106543,0.12961750057159227,0.011362383065235133,0.022630762702916158,0.05553712287751017,0.021623190191246172,1393.965065262212,2090.4288308472683
0.4653090837811651,0.09599430282784463,0.030691696495813922,0.017176443317002823,0.09116438673406659,0.008630427544707877,1585.2782150503967,2379.7985076165182
0.3878685545418988,0.24005548285637646,0.012339110639448349,0.010963854721624602,0.10953923924846848,0.0164095764711116,1483.8532162743165,2211.437595372541
0.3639549777332321,0.059785881433631026,0.03628179259380877,0.030292009661772715,0.07212082111963626,0.003607503398880107,1223.6613372676848,1926.3225704513504
0.3404492964640982,0.16244977671708766,0.013834306579020482,0.015591042205971822,0.06976673527162226,0.02840158833405745,1666.7888612647089,2521.2881218163448
0.3627472591757848,0.16952908737733105,0.02741906788924597,0.028119697426616155,0.09107934043405173,0.02392857530867247,1661.0624040950008,2459.439227104595
0.1720183106300281,0.18091175841610682,0.028527140933586496,0.010757316986333924,0.04665759937079208,0.006852523708343298,1759.0320066328247,2657.794329583205
0.25489729335139544,0.1103552210746073,0.012724655053883772,0.025221979828083513,0.05413877122189081,0.0046826612705643,1322.1198329104684,2071.762028652657
0.34726074276750074,0.14453482839145534,0.027826931897018375,0.03767739709519346,0.07502731765762491,0.007878120831160712,1438.628841356597,2197.344934806918
0.26040528105012256,0.21892615015012115,0.017016309462688325,0.001531471009606744,0.07508045359824854,0.030094414447870713,1811.6849052641664,2686.318915504587
0.5046424304186372,0.2257862688488465,0.0112452205836077,0.020000665173759986,0.09310956930441257,0.01379157877141684,1254.8527281371555,1967.7437207272035
0.2347149099625422,0.1396608861880826,0.023072291494285035,0.02202849986025576,0.08029602388061427,0.011517269144192675,1469.828664747499,2257.6301336782785
0.32000507569324355,0.1706276230613029,0.029756972485887056,0.017774258532274358,0.05749806140767135,0.02300720491944985,1203.6422385047954,1871.1102259307877
0.5228931722175619,0.16677814947774286,0.021715271405423404,0.013173669961030475,0.11012276413890766,0.020074509684929773,1543.688826049366,2299.6111397336945
0.27896010029775703,0.15032727544130786,0.016333170362105274,0.007233133439354687,0.043772834818152216,0.0157304217803458,1493.3629962955324,2230.4596440024325
0.2725575695876783,0.2045745851510541,0.02466429764117243,0.00914019772525482,0.07428181585704607,0.013373469011088657,1700.545451185459,2585.369005934552
0.28339931518496747,0.16145866583075302,0.017162364907108863,0.02164959958687078,0.05107215958960795,0.018905662065042603,1667.9096838009514,2489.6330522513094
0.1879732653339488,0.14126023903182228,0.02522897582844604,0.007561129213105596,0.03813780645278831,0.02106367252153959,1407.6704253443681,2197.413310181021
0.1411373118414692,0.22944513806319652,0.01699240984018404,0.010615695191258621,0.03427761441833994,0.02124193431113017,1117.3649695075378,1760.016831711526
0.21316863195294,0.1392969288238991,0.030989773433353515,0.00732215857913687,0.042012501824641,0.017187262853370196,1666.5369448789666,2568.0169270881092
0.41473921805655883,0.04879148004925731,0.016819598960448413,0.0150459979135501,0.08958618718058659,0.011729226744340666,1635.1659393283862,2463.696282363522
0.24754900060880547,0.187798638046794,0.019869796459415875,0.003618362613580483,0.07583100401126931,0.02396827847731077,1691.968094934868,2516.10424348208
0.34794896806019304,0.25004283085028584,0.012354202234110033,0.01329858715366668,0.07794982175033302,0.006903284848022654,1315.3481608401855,2061.8715678712456
0.43473507228255237,0.15040318900414623,0.01742530110311417,0.014009169527514062,0.0954365096817077,0.011002892587690827,1535.0215280547109,2260.529780440215
0.39180369360323086,0.04838278947841052,0.05204469838948767,0.011647366487029217,0.0828411514215395,0.03948055359111777,1294.8787488752416,2039.9805009323222
0.3021785828228825,0.15471317401569049,0.025867453837032366,0.015122863900214457,0.06738749243836543,0.015430875694127677,1457.881056723341,2203.6046686942727
0.307075861267211,0.09154461041719567,0.01544650198477881,0.017513974584023585,0.05627841577967458,0.013541413192075562,1380.8361052755379,2131.5827025878007
0.31224439738737225,0.02627815196857109,0.011785308725075407,0.023830711959249885,0.08495709832278649,0.01187614601275591,1688.2399322236554,2578.4283774017094
0.19434760501674064,0.27947469020737165,0.022632046777596063,0.008702940560087627,0.029041409930190325,0.02744792295504072,1821.7415386973992,2752.3254844750136
0.20250643084031567,0.05672894066694955,0.0155592993177671,0.011286426135155986,0.057100602587398075,0.00224989030718408,1538.9710914587074,2331.7298490493913
0.24745935957511195,0.07906553272874273,0.001033955599553892,0.01243492442781558,0.061925136172116334,-0.0013886799427513738,1512.7558788956433,2338.8324704335637
0.4112749955189988,0.07705600396245346,0.02240047487904507,0.02009568712497375,0.10741945584300314,0.024019795228095265,1485.642653123062,2217.1247591646243
0.30859693838369867,0.007276591177418513,0.023093950473206355,0.015625749385950582,0.07325740748565515,0.013733501041634254,1438.7212774619131,2252.2923753924333
0.4540995584056034,0.15665591412872787,0.016624062953916743,0.01568077617386832,0.08594866362609617,0.030407143658917907,1277.676645135773,1953.7190647595307
0.19667181585627336,0.02773293839726266,0.04257014762835743,0.025549827011093738,0.04753709443771253,0.030107383202441246,1527.55357788388,2340.672718694363
0.1822123716329192,0.15293692228408548,0.022237040747564052,0.03055325456065839,0.05488538243209516,0.010997151829823453,1549.4458905520485,2331.5470938682206
0.4344526669850692,0.07629101702947505,0.02644364031395954,0.018785574842554772,0.08245496891530563,0.013153153572705193,1717.3266992577296,2555.002655340125
0.20097360094009145,0.13291538407227277,0.01387544020502328,0.02616342529517999,0.042698270942777374,0.023714562304483662,1651.168032201006,2517.0246446825354
0.24802693316706168,0.06977625953380202,0.013757505626031188,0.022581269780828042,0.047218724728036524,0.008724407912251942,1324.0585630689836,2001.1684821142965
0.385200285979763,0.4541115339743381,0.010158770130219307,0.020459392703736572,0.044522069972952785,0.01522216301956114,1157.2986074479322,1806.454129792449
0.20017560611403584,0.294011654498445,0.01774599670091577,0.021804708313180612,0.04518746727784913,0.0432464121291561,1600.3680631619645,2477.1563823543074
0.24537493575641908,0.16979800755026206,0.025072113191910852,0.016425994926557677,0.05786370277820993,0.01794061433422864,1870.8999604241128,2784.8214543508757
0.2718741087768304,0.18294661012823973,0.024340977178285157,0.032429000043743154,0.0504579606529476,0.019921619308493836,1427.3196333392702,2176.0045313224955
0.3217027050594639,0.053135068314605016,0.0027236427135547176,0.014382426367524707,0.07999807645642244,0.012365056280129322,1512.319405918733,2336.509237248454
0.23340812920321272,0.11252562064387371,0.014221933669298342,0.027483500902281018,0.05094379159356878,0.02394978778344504,1694.930036019493,2573.386659890046
0.3796972437780704,0.14760811226717513,0.010797348770642562,0.015056691138578136,0.07442530129619253,0.025536296494550074,1341.6197869695018,2075.354750297788
0.24946212010045882,0.16891689206245303,0.007304244623871479,0.0028296936607314326,0.06235687966501781,0.02552796871112695,1455.9179452101469,2228.619348833668
0.23774633455207203,0.339099283219328,0.00456470757458079,0.009103717943013118,0.05809649314441483,0.037494556996925256,1601.8551620104847,2458.196297334789
0.2413966875596652,0.0730904343334552,0.026274935723307972,0.019248030765960725,0.0420588068164263,-0.0006916585519337326,1642.3531255514074,2476.497324614502
0.3507402589057295,0.15069789234312278,0.04139851741645001,0.016208689676302346,0.08480123260283938,0.02665306531383847,1938.539397181703,2896.52491433679
0.4245252303499131,0.03166405733084366,0.02505706606236449,0.000865255673373444,0.06250099970974328,0.01683570432280024,1334.400601603607,2095.0491406237365
0.46400373021877506,0.008314111499745444,0.020844600820067265,0.017255612043818532,0.11566103328102563,0.022238365067463652,1276.5047075008802,1956.7456906337607
0.3939703748999485,0.1265867983215084,0.033123868576687206,0.04418065983064292,0.06220083540030037,0.027360880181597047,1311.8259234219483,2028.871370063504
0.21736831761357958,0.09636434829397977,0.03912003112523654,0.02037630168644262,0.045456306173263926,0.0017641276822936331,1393.3469278852456,2145.623827064099
0.3761570328116063,0.032500962540526465,0.02230460004295231,0.0032532243466396093,0.09098618963374751,0.008121345418026428,1666.439573548134,2469.61946812879
0.1834113551454055,0.05170590969776539,0.015295156865165903,0.021707715984931347,0.03357461713748805,0.006150688345485594,1413.3420532122102,2153.277866521875
0.3139648001494452,0.12213724761397639,0.00824529868874077,0.0022814942643762477,0.06305018142262014,0.03449663350165471,1759.1399331236817,2658.4414056304727
0.33525974304740336,0.15456047244388418,0.019856972355589628,0.005531431943491372,0.09292539111464392,0.03581002080542856,1916.4083119269608,2844.3719431598133
0.2864462494975887,0.047439524947581205,0.01055113628714854,0.010057396735925558,0.08498699918020035,0.003312267415076611,1565.5370307228447,2401.2656733356057
0.1682960893712915,0.1496750512912725,0.02186905837895675,0.00540580515892209,0.04367359405186919,0.01155830864442171,1561.911055144673,2376.7697279838335
0.30908212200090956,0.06877238880496213,0.00728230388468003,0.009991385222291925,0.06456478334223781,0.012982008035258404,1624.2285323320323,2468.72060260875
0.3489405973117826,0.11043912470109586,0.018764734027271617,0.018049246193545015,0.06683964496966366,4.4849907576969704e-05,1436.6085806915669,2245.010091870472
0.44456404699258045,0.1895409368717295,0.015293302383629298,0.01021756699045985,0.07215799976753172,0.019849578942525724,1167.8250254338457,1793.4370387458882
0.3504537635036845,0.21908754660886315,0.03644898437966425,0.006650457625347456,0.08974241963883704,0.01811147271007761,1265.2962463035392,1967.8568537223757
0.2409707948645826,0.1622334295244416,0.017989163718799137,0.017030918861414283,0.05300422572367341,0.01722236952744927,1667.1016801989463,2558.537876345258
0.29018064152434914,0.1734663867169378,0.011192016112240114,0.006155640671112053,0.06621179070342711,0.005357849838687259,1431.1716992672007,2198.645806340717
0.3665834387048597,0.02781135277496277,0.018119421924410597,0.018416588260882764,0.08591513662050536,0.011317916152032446,1671.6411684338948,2537.605252772675
0.22184977539390005,0.02845618414549464,0.009575487768508433,0.010994773351076076,0.031213119090504438,0.009775623063498733,1552.9786216580844,2392.8597532367135
0.41823156596274125,0.09346472526654813,0.014531964602661037,0.020714035001141284,0.09711686324430806,0.00637851166440338,1407.782179764344,2113.860683166707
0.2296922728168952,0.06263493730259254,0.0033063797859765997,0.014103406357690751,0.06126337572497098,0.005460092918171979,1665.5371673062407,2490.508783443853
0.15567377161957022,0.15199882817387178,0.01973422513994099,0.019771657671780886,0.023698521257896694,0.0030141614079499694,1189.1378100528425,1842.472924784822
0.16221162079831739,0.09719254215898618,0.026049679778838132,0.01090598150052399,0.03866163829301467,0.025281231519036,1435.8153914085258,2216.5805971205227
0.267831245124342,0.19737493034532588,0.017583449670828987,0.016813453387318832,0.04637011207720996,0.038795183560575715,1723.4789761590825,2572.602510277718
0.30680394972690367,0.38107244058466105,0.00677878000503621,0.01882447289433612,0.05784592470832925,0.02680246946892761,1531.8039663457557,2348.320298162102
0.4093499673185532,0.2480582893457859,0.012668670896656029,0.0061285110714810916,0.10019492398844877,0.011009031888388282,1324.9407333444055,2102.4630800533937
0.44276861359377484,0.10202373818294985,0.006477043953584344,0.006911793414028771,0.0861505607411821,0.005980765487043032,1524.8531589820716,2275.6438136930933
0.37184237762908484,0.058281925115089034,0.02071616450282772,0.01056588672386335,0.07164519529273974,0.01943947486693187,1334.5804025737775,2082.9955761734673
0.27972313338531424,0.1193604322266394,0.012031222701177006,0.014547898020331271,0.059330162851099266,0.01160722313253621,1387.1707835600473,2134.2655345617363
0.25586752702412185,0.23114972210592008,0.004889448597649206,0.014443397992162123,0.07818003378129873,0.025486691995300507,1355.6356135814049,2118.6875128743177
0.1469261439701425,0.2748525927641871,0.02845607297869696,0.014898709573564069,0.03997554641247645,0.03294068553497265,1202.8596340746465,1857.0574491529053
0.32069717756906974,0.16323986126274284,0.025017330338492377,0.01121134582448899,0.059002175368662264,0.009120571481449288,1303.3530421282935,1989.9441033270323
0.18717240754905132,0.0812793449938664,0.01715899352087844,0.02920901834246075,0.042118201363191374,0.01676434660942331,1708.3401439391694,2605.00204165054
0.36883895644101455,0.043583084737397346,0.005564413806010452,0.01335651017562785,0.060737705628549014,0.00738994843467695,1503.7722783749673,2319.6835248605107
0.11455970808853037,0.06944081713299187,0.018301780619108098,0.014493931182615393,0.02852758436666084,0.008904357953996423,1388.826775717092,2146.255473260816
0.34351424263551894,0.24697439578428787,0.01021210320303845,0.01352400447785168,0.07643245273049952,0.027531346701759815,1271.351659728742,1974.4377162415597
0.27716518641949683,0.2704579352290028,0.008548028154953138,0.005372632226575392,0.06959104777004754,0.02623339004465778,1429.1343381386291,2179.833958295192
0.24530563366392125,0.15761546733007367,0.020485673310074115,0.004397555642327288,0.046631070785148714,0.010852569426122663,1617.0027317163022,2453.0305419069505
0.32610801065824757,0.12057700058805818,0.02529591353043567,0.014313987062854729,0.0860617083809891,0.03348971755046099,1731.4712631974012,2601.714746770079
0.24230571325883146,0.16914456909684308,0.03526821850543209,0.020094122546795472,0.027613397786235828,0.03778161256974545,1614.1360691697082,2421.7223300299906
0.4657808088180618,0.027265616746481067,0.022666922413858714,0.012052649171992802,0.12458657280323145,0.01063550713715665,1460.4710875078417,2224.6522363926383
0.2737642787965596,0.08665027280121736,0.015006985130381673,0.010736656814832666,0.07607165566950859,0.013340875002116163,1516.4156439455599,2313.490930285253
0.16179520229341146,0.056339929927590994,0.04122345762706801,0.006298328510299368,0.024055506814686194,0.008185864287186507,1789.076668020275,2706.6651540429725
0.3912262116308473,0.04731128584816559,0.03292155805787725,0.02668240787583732,0.08459140140824592,0.022696549284538247,1411.6922630784077,2133.7425250956126
0.22919248489869337,0.13367505567687946,0.004793373513115917,0.024823587021625966,0.02766439154219813,0.0026851607402062854,1368.558134253854,2108.696105262603
0.2889465530236519,0.207169038613277,0.025093744913602677,0.040380784565539805,0.0818577142231109,0.018792314850282713,1521.4727879219397,2277.1533084019993
0.3890464679071055,0.22775679029427753,0.02854513930856436,0.023271074945150037,0.0876944189107351,0.02793720842714596,1400.7739579191361,2124.843867233024
0.20983182625467564,0.21585683847692178,0.021759840540583334,0.017595932393229232,0.03661791059980426,0.029225957127120426,1551.3498340617787,2316.3825821495857
0.3352131128906387,0.26493380745208533,0.03152641770813973,0.031121831414865537,0.06985301627373862,0.011970274033042957,1306.739573651787,2068.8811684228253
0.2876570690981289,0.2939813758021416,0.0026554487662595926,0.010954270417292623,0.08501379269041677,0.026898138340865657,1495.2437084673008,2254.5224918157946
0.41767852912669273,0.12793502750054594,0.019784417044847635,0.019919617796717977,0.10308658839696377,0.024366780739110125,1304.5652137067455,2015.5421698324287
0.25100342348863763,0.16897928373453552,0.008937606062836523,0.02198633469437811,0.059945580021820676,0.03144990518832782,1658.3457061564018,2510.650469615322
0.34465277462474053,0.06981396769400079,0.015361647563112108,0.02305449310407745,0.0636470077009326,0.009609753160223845,1686.4474483346328,2532.909930301837
0.2481829406737557,0.06562838990171091,0.007467358257963542,0.0061311638565083966,0.058320841476138655,0.00504816714848308,1653.6740574291969,2536.563200964636
0.34230908218814704,0.1468599817275838,0.0246950749825023,0.01506821898559636,0.07527660227788888,0.009567025281311443,1690.0092639418115,2554.1136563324717
0.2635347142176578,0.07702825663101485,0.013524713314614637,0.01963198321304812,0.07387639757693676,0.016636044866938298,1608.2701280291517,2413.9200900826104
0.1446366428150273,0.163043263877964,0.02744132748042322,0.006521440640924217,0.026553493593173286,0.02956725061396761,1749.611456438252,2582.358921570669
0.18151125752807354,0.0656198038641871,0.010141686110149031,0.014667213129855992,0.03597788421298532,0.0024210546546051225,1592.159475950535,2399.1294765302437
0.09618276320218419,0.26525275907851825,0.008767831238677805,0.012203057992317735,0.033210510570823824,0.029537748187159697,1660.9888373303904,2509.200615826896


==> anc/Figure_3_Trento_2030.txt <==
#$\epsilon_2$,$\epsilon_3$,$v_2$,$v_3$,$\langle p_T \rangle$
0.2670156306,0.1385420035,0.0578628598458293,0.014751994576782286,2304.6562812327707
0.2065647408,0.008599353245,0.045389873494806776,0.002929554862435986,2621.0787380386873
0.1688415296,0.1027362949,0.04092874346904727,0.007281925488923262,2352.6205171804604
0.3600315934,0.06190427145,0.07788769903956912,0.01248256440244527,2649.2353238885644
0.220676181,0.08470431079,0.052026427967414,0.014646178624149046,2372.509070125197
0.392894606,0.02117475776,0.07730334653135146,0.015182056545801478,2301.1715422981397
0.3086015239,0.1057282252,0.0699268310770197,0.014695869245115204,2054.6335963693928
0.3357045101,0.06007182364,0.07514786597686397,0.010689363108183548,2305.49548131604
0.1890892664,0.2136423576,0.03908858771265394,0.023728662314751042,2412.5114314754255
0.2477214657,0.08789227402,0.04643841660358403,0.011658889317763436,2476.728096586802
0.1894493212,0.1556096702,0.06560023562698367,0.006723150225602296,2569.167567445696
0.3198543295,0.03094734207,0.07682904339139517,-0.001349126184859312,2336.262648376253
0.2536280822,0.0554358845,0.056995040594705455,0.0018629379191251803,2044.824051261478
0.3169851408,0.0256645628,0.07354312042043383,-0.018543975480340945,2578.0503953599205
0.2850415223,0.1127242264,0.05751468104294739,0.01384650628467431,2551.7755031701176
0.09962702909,0.1678397697,0.01347127431685734,0.024565273110559067,2101.8402312862713
0.1911020634,0.07807812327,0.03994242828853466,0.008308235772195133,2510.5513298172054
0.1663958625,0.0503146718,0.03626709387012514,0.0003063563326732589,2247.108536688619
0.2783212932,0.07795608004,0.06618784609529549,0.006466718770451915,2346.715450412951
0.1456207514,0.1524876793,0.03828052806377993,0.012596761675987184,2185.6352698026044
0.2669450245,0.3198501714,0.044613914995874256,0.01794876422071169,2443.1603981223857
0.2314942262,0.01676408098,0.05111152789219967,0.004501158176405186,2764.5160911865746
0.2161620433,0.0622694065,0.06167753525196453,0.013250700572642004,2364.5400983960817
0.2125594148,0.1165739622,0.07118115134222727,-0.0003826810416369553,2060.0526222090225
0.2188273567,0.1848708048,0.04912931509748105,0.01890759846494782,2211.754937096815
0.09639858561,0.1742052218,0.025536660060624442,0.02567693917867848,2647.538115381196
0.2611891099,0.1270321733,0.06089359270406819,0.015759449343706468,2425.577023197995
0.281279279,0.02111997303,0.06277822612379162,0.0005177474442756762,2353.2031379171494
0.2976989315,0.006351088884,0.06777633976109652,-0.047531961282589394,2653.0116899949303
0.08714407892,0.07863751355,0.02012921074273314,0.003890169178317842,2444.794075684966
0.3213506361,0.1698734421,0.09119776115072589,0.002997458457362351,1760.8244409593433
0.2901497416,0.116452813,0.06197899616604887,0.01215548185542147,2367.251164413102
0.2043229795,0.1424732419,0.042230047269101366,0.01852454847925379,2720.984888328088
0.1073884071,0.08010806235,0.06667768682692735,0.018686189416606894,2521.873257177142
0.2861633322,0.171804751,0.0689472554958518,0.021141697202373407,2324.1010699277554
0.2180433832,0.3264000743,0.040077414040380475,0.041634566744731684,2213.235550116562
0.134132108,0.1057628191,0.02627147830248753,0.014910340881078243,2313.707196307541
0.2886178524,0.1016603737,0.05895179949281464,0.012441765528138495,2224.5863865150886
0.320698194,0.1028944762,0.06735074265809388,0.009054251739929964,2253.2261093568877
0.2303146186,0.1296054432,0.05472742617341861,0.001885086962244245,2042.2422003132108
0.2457110079,0.04186918705,0.06138233538385531,0.008062668507136639,2504.7217925264263
0.1099108218,0.07868512644,0.022501767554740933,0.014670851521838576,2553.8849825933053
0.2119806386,0.05814813761,0.0475166989236399,0.002970121249017518,2702.903212674919
0.2587017325,0.170219194,0.05827318030124591,0.020237602628598243,2074.503554750928
0.2069216958,0.1424308184,0.04528430962240862,0.009882225212349546,2138.0337702851575
0.2670260022,0.08781411517,0.0650936448559128,0.017260147180458468,2520.8576783674403
0.2720036604,0.1340288566,0.04783503776562519,0.021005654314171375,2421.5038099428252
0.1703091058,0.06886134071,0.04636966182763371,0.005741058603298587,2707.915592572368
0.3107095749,0.1080557913,0.07306589376711885,0.030380577756025613,2267.011834340107
0.2466646057,0.056994564,0.04827783580960444,0.012415500150201647,2108.968327719422
0.1173979689,0.0554401071,0.024711757345302194,0.008474921320578963,2611.8079237426828
0.1951179207,0.119758699,0.03932162792467463,0.018147407754506927,2280.9781631673145
0.2462471954,0.1560007913,0.046393445678102094,0.021396388209175762,2267.0393595794667
0.2195268631,0.09874710034,0.054691099499418507,0.004849998382857876,2468.357991485576
0.1070545548,0.1154961804,0.023246109202301017,0.011650236588641333,2618.445218839417
0.3032646852,0.1103505235,0.06296008527077794,0.014681946700800658,2246.243509341204
0.2289934379,0.06899273159,0.05338768578132693,0.01224269152722438,2558.458244309318
0.2347004357,0.08344792587,0.04813500201328162,0.00972716307429221,2522.7245500935537
0.2238896874,0.1692524284,0.04981183055960829,0.024382181517451213,2421.2882611723667
0.3072002883,0.1023845776,0.06370943956745613,-0.001237469515713378,2302.9713503020535
0.2282525993,0.1228288992,0.0456753359998478,0.01758393114297205,2552.6525040981346
0.1236034222,0.1212383814,0.02901993475150657,0.017606827023130503,2375.3581797907855
0.2718542666,0.08230630284,0.0671546527158349,0.00630564526478477,2474.9564946601995
0.34045058,0.0880818943,0.0738498783793674,0.009935887876229583,2155.973474661308
0.2156530563,0.2911923919,0.04432056159677777,0.023459113817872954,2700.214423530222
0.2118387369,0.1478803111,0.045415254156767094,0.020059146567105546,2322.4376323180027
0.1466471781,0.2272439396,0.0321096099819798,0.023513568870341364,2227.097663028569
0.3534989851,0.08434404653,0.08648599671788831,0.01097782913176321,2277.173072961578
0.4169379557,0.02445282813,0.09143786615042435,-0.004033659112488505,1758.264491899365
0.1921016568,0.145818458,0.04132157644337556,0.01990120342595889,2261.351164154135
0.2278214568,0.02780849163,0.051293454232111485,0.006819299459011878,2558.219062657869
0.301624126,0.1855679652,0.0581325038539441,0.00912321377146927,2272.104997976019
0.2837578264,0.1350683875,0.06605205935945978,0.0144904703567061,2521.0685320997
0.4095433638,0.07575831081,0.09077791396981502,0.010059517683248798,2329.954292203966
0.3734132746,0.187023165,0.07903714413178432,0.022647588982547984,2366.470167836543
0.3000163403,0.1155049844,0.06419837551741273,0.00935813720781875,2428.46810793206
0.3389815251,0.1459183058,0.0727757950906997,0.011830709604650009,2215.3961506887867
0.3456923038,0.1154330098,0.07353227606710519,0.020383000838165705,2139.4748038952043
0.3523265241,0.2031378833,0.07051672148352,0.029604667674795058,2197.963324175007
0.3083359445,0.07399595117,0.06720696248518555,0.002667320436311622,2215.796901705922
0.2406031339,0.06547189917,0.04787382855316418,0.001053651994818069,2506.095093450845
0.3239492354,0.03941449761,0.06891466062905945,-0.0010902576741743772,2294.032665866543
0.2107484663,0.1844070476,0.04381468946341321,0.018683503607307368,1966.5246700225405
0.1955335147,0.05554990358,0.04609128466449887,0.014255708392673693,2604.370020357266
0.03431975031,0.1521508274,-0.00640563418272079,0.01412993223623444,2056.5212664570668
0.1677057111,0.1282269608,0.03163550667555916,0.01574674020919795,2595.185014956363
0.1322496853,0.08691691617,0.035595036093523935,-0.006341462227206043,2505.4806643562956
0.3431958887,0.09312332257,0.07430081109188343,0.002912840763087049,2025.4779221891008
0.2217244536,0.1123598587,0.048534456022709255,0.004440241246261628,2504.138055798794
0.2913806137,0.02387689291,0.04464141570750641,0.015812938866886315,2483.700861417998
0.1068383185,0.09605992316,0.0563676281961067,0.0038662101739264706,2575.3732248886818
0.1776467281,0.1538922571,0.0494706200786212,0.01955602788018669,2421.2789936896634
0.4345235025,0.1920996648,0.09791463255159584,0.02121134052944935,2368.9924609477503
0.2944284544,0.1078376705,0.0650334525745853,0.01330180426688217,2358.7817363897007
0.2625197244,0.0645631428,0.058656051572185716,0.01146736132660141,2719.460199589378
0.274035405,0.16748382,0.057105599970918686,0.019721930100489782,2188.983625894121
0.2732342494,0.1664678551,0.05472043248588306,0.021812706320370683,2165.1077610884627
0.2560096045,0.06082385855,0.05452460703923405,0.010650649329112222,2307.875928865228
0.228231391,0.1720357268,0.05573114685392367,0.012505761806762217,2270.4017833744538
0.1883491549,0.1136966525,0.04203749690962006,0.014448632690491533,2910.7393075847067
0.2312374378,0.04888008122,0.05680622955260253,-0.006223913004859283,2414.76836744491
0.255053415,0.2139614752,0.057299483664271615,0.021461066937044283,2551.861309604272
0.06005530203,0.1453805998,0.012224682203617427,0.0206277312833526,2467.533895644426
0.2031910613,0.1354237629,0.04842482201328404,0.02243220642619388,2578.7444348485815
0.228849148,0.1592627539,0.048839216042851026,0.019880644218810216,2605.7473830202707
0.3500849763,0.1654262873,0.07627015649908463,0.021957516942330463,2022.2298087478143
0.1855483457,0.09893288578,0.03935089794916921,0.01712894719833467,2559.985782675032
0.247284519,0.06521626744,0.06010758913811314,0.0015467552343977182,2333.9723668595825
0.3422198574,0.04162653094,0.07304467550109009,-0.013451391631752215,2045.0516553952766
0.1589866828,0.03651606535,0.062272831647578665,0.013911274079614544,2366.6197663735943
0.2885010943,0.1778462738,0.05707110619923649,0.01985673188541168,2257.9374053548895
0.3014811188,0.1720452805,0.06190120221443431,0.019154928670160817,2536.495632792666
0.01708677649,0.08531698042,0.057511029554488766,0.017305506437101614,2301.343165071713
0.2977035755,0.1625378635,0.0666488050537667,0.019558673761508338,2228.2671759685745
0.4013419152,0.09889427856,0.0932954001228569,0.011429511572199689,2509.854059064204
0.2051745746,0.1203038052,0.04714669743902321,0.01871477860547227,2450.7103094510508
0.3023047179,0.08618132542,0.06951575309421984,0.005159660572302305,2292.5927067861717
0.3229516346,0.08336005916,0.07507399035812123,0.007818720270049536,2061.720032939416
0.2298379833,0.07046538863,0.07116572726042361,0.003365446930129772,2229.208494598339
0.1075978002,0.170020938,0.010740136901033821,0.003440433928428362,2787.907240207436
0.2363650859,0.08539128732,0.08226958338064586,0.012298906464827562,2249.3922203396587
0.2060926743,0.1357244589,0.047560682987507305,0.019914643940646008,2527.1399083194865
0.3282099792,0.05287317777,0.07527585672654191,0.020247354165456435,2666.8537063033173
0.2754756205,0.01439828544,0.05950932519926695,0.0020931232140305265,2310.5856994731503
0.392651111,0.06295835312,0.03096896648287792,0.01489112668095833,2379.0930779833857
0.2239839908,0.08733980199,0.05434184023318124,0.00699372159155858,2553.9063771952974
0.2632981137,0.1233216945,0.05585147499544165,0.010809405052604864,2212.0911892186286
0.328342577,0.05682480789,0.06859792330707727,0.007138138084694384,2255.459146578887
0.1533139781,0.1494971986,0.03531541096116707,0.019376571623874825,2674.960968945046
0.3180927128,0.1082441402,0.04743040067711276,0.025117546555062924,2422.428839662061
0.3208135378,0.09812769892,0.07312107599979122,-0.007029061379181888,2421.9509275760606
0.2443674659,0.06777015964,0.05398372866755475,0.008970291834325772,2148.412377843486
0.1770313758,0.04014908071,0.009604483914865215,0.01694602823991811,2079.1665691571516
0.3149945572,0.07322838398,0.0737749836275271,0.007246416748753989,2422.3411669279435
0.2595691635,0.02029350366,0.044708861932278146,0.01828266287130604,2532.934031373766
0.2011405664,0.04955001283,0.04377083260616013,0.005533006276082247,2325.500649748608
0.2111831945,0.1554375675,0.04633215894590577,0.018679384237655194,2433.496097135025
0.2820852199,0.103106575,0.060422324776552884,0.013458501757751196,2325.651088005892
0.1600413485,0.06343485066,0.03181598745527414,0.018061181808043218,2345.5098176382953
0.1845505906,0.1370692429,0.04592734326033641,0.01117836888523227,2346.750626738322
0.1035944302,0.02396647819,0.020698866122879713,0.00488837930937353,2348.6125390086054
0.2061327602,0.1509479313,0.052175800751981485,0.017515512098055706,2084.050255932855
0.3499564598,0.08769275597,0.0740510601551552,0.007708233002071113,2192.7987139158595
0.2860669158,0.0622773976,0.06229872741200845,0.012149498090435152,2605.586340341752
0.1750695016,0.2057494512,0.029086612527569795,0.02316833786231454,2223.105469808476
0.4148522253,0.06332988117,0.09519650536864502,0.004362091204151073,2075.0542533213356
0.3023011714,0.1773519293,0.06863306692303617,0.02012223887437659,2136.2737087182386
0.1609518202,0.06967457211,0.033890500534056026,0.012706977886687426,2674.740310170406
0.2362539854,0.05938616301,0.04912888726385589,0.0016816441327902898,2517.0081449645754
0.1877185559,0.151996629,0.042142148868968256,0.017939377764833463,2483.3519545985023
0.5726762081,0.1746596414,0.13220027634172954,0.011546130775046822,1792.2869686598415
0.4020030195,0.172563192,0.0831326737665243,0.0126645123786558,2018.9323296465777
0.4327154874,0.06838816992,0.0618211724784597,0.03213717830314796,2090.121183770342
0.3731114834,0.1954281583,0.0896054077350547,0.005967770594800442,2217.3511806506735
0.2733381251,0.1727991902,0.05212723043836663,0.018021559682986257,2354.8385709541503
0.3976758883,0.2250823073,0.08793896521238788,0.03493992087198687,1914.3520500665059
0.2718793061,0.1170171699,0.06081043672019267,0.012724492712387582,1604.6892946485134
0.3216973813,0.3051134615,0.06535314775656502,0.0201784387054593,2151.0281999343206
0.4188415844,0.2761846506,0.09287655614820552,0.029452890382022052,1974.1283197768876
0.4220438318,0.1454264755,0.05846120103304613,0.03361459776988432,1977.7923500852307
0.1321250791,0.1499765869,0.02538730910612705,0.0058045005109813854,2000.3474381122976
0.4007196113,0.1788225962,0.09376506650474453,0.02214866851552012,1834.4118830205925
0.21693306,0.2557606766,0.06270548529233455,0.03988043613728909,2460.518150034538
0.1731181093,0.4319208621,0.018134597059984253,0.04092590565067254,2431.101741574595
0.4121052664,0.1495434488,0.08043447259522782,0.015183975277930693,1655.5673716045485
0.3558505686,0.3808796198,0.060015671036763425,0.04160225642615695,1843.145018008295
0.3764437252,0.1279095821,0.08553394455488608,0.008271820289049022,2361.5506474745935
0.2081343837,0.0140497977,0.04592074677973919,0.006590196944860866,2474.0003839870037
0.441600073,0.1780522706,0.09588508425838516,0.021903547408125654,1846.6712831945433
0.5175910942,0.1002133869,0.1329910452235712,0.034990005542470004,1892.0198005129778
0.3690285122,0.1661805549,0.07159125402804557,0.02602394091819604,2304.1137377676546
0.4760481713,0.04113111677,0.06861832589770483,0.02039863401619896,1615.1464220576086
0.2351650808,0.1335331698,0.041802051107123706,0.022655099707204432,2357.897262965107
0.3955338224,0.1195557735,0.08529940497290318,0.02508252791504881,2189.995257235972
0.2423459734,0.2544100079,0.05217264511747807,0.027716574757588392,2109.897842548946
0.3716203758,0.1550595894,0.07985203631047694,0.0038906576277173994,1802.2932441787316
0.4785287838,0.3537462073,0.09595603724647035,0.02848055246717642,1788.2976841990785
0.2182775289,0.2786094441,0.04805840398259483,0.037550712642382474,2041.7705993515244
0.2900001145,0.09843134546,0.07396203679188115,0.01780937609643892,1852.4429258571174
0.2774214105,0.3585354206,0.05391315859888861,0.03686297211568164,1865.7967601218713
0.5068172614,0.2015713286,0.11181162620685252,0.006457337008422564,1724.5790677732052
0.4401072749,0.306503502,0.09106321476486083,0.04017012279547824,2015.5593879478033
0.4743435447,0.1559260605,0.09552725203202618,0.011973321266505283,1950.5285167775228
0.1560160212,0.02984451203,0.026649697712435326,0.028168512828721976,1779.399338950936
0.2825430783,0.3702733404,0.046761959608378416,0.04640967499557683,1495.366084870016
0.4063820303,0.08786846442,0.09812094871147202,0.005285157012665862,2300.895066641133
0.3461048095,0.1672553067,0.06558085678489485,0.020142127355401867,2318.073117674095
0.1319046129,0.3266861598,0.025094758386689828,0.04702846114975424,1951.4521574602377
0.1512651082,0.1277841122,0.020052174695307408,0.022637060329966173,2465.7017029425933
0.1838638731,0.1051878365,0.02471052423746256,0.027547564032302848,2406.094760475491
0.4547355779,0.1633298132,0.09264812562023987,0.026803451350018184,1922.2838321504746
0.4945231777,0.1550746072,0.11950230395771866,0.02556213789074263,1743.4336608566512
0.2773219908,0.09288445423,0.043609402915717466,0.016359771820803375,2105.882343059077
0.3406157652,0.1040846654,0.06850709918699864,0.02385174937369221,2056.0941620323138
0.1653069195,0.21995749,0.027818392082504657,0.017422614434354996,2402.3123231457107
0.634414213,0.1529927374,0.15165713625122454,0.03399218030977104,1722.8308826019866
0.4229783318,0.17735027,0.07764451751313078,0.04306381890839569,1507.5395326484534
0.2707767566,0.1463472496,0.04862108237553921,0.04404403137164405,1864.4532088390977
0.450609282,0.1617923001,0.11409104701201449,0.02336757909991692,2326.476773597672
0.2209378069,0.2324661854,0.05059018800506019,0.02945828781379495,2302.2809051951454
0.3123624453,0.116224759,0.07194575370144805,0.015787745777243383,1826.2005780020527
0.269447775,0.05026049621,0.046485589731845044,0.026112019696125963,2236.482883837201
0.4068968586,0.09392549102,0.08173064438810076,0.011922458463349795,1796.4899995531844
0.4317343444,0.1380170957,0.08813292833508822,0.015110922824545353,2119.6509058647175
0.2394704695,0.1056525284,0.02458438450685758,0.009641395765420868,1961.306099464972
0.1841928229,0.1334509414,0.01885257946557206,0.01679370870895224,2097.15523577709
0.3798302783,0.2604052908,0.07009702489367087,0.030945438840071216,1566.9576755847418
0.3275042044,0.06294294501,0.06431560317265866,0.0026555956268026117,1889.022686273945
0.4446151961,0.1787817669,0.10323389972957589,0.0240575180989138,1703.4162295649533
0.3734013347,0.1976537081,0.08908961651335413,0.02160115695878151,1915.2229021036806
0.337252153,0.07766164403,0.06212719567240731,0.0172427355827095,2194.7293265244816
0.3265743378,0.1214291338,0.05005382140108225,0.0461520234835698,2133.901034042651
0.2502566613,0.3284178827,0.06538412931861737,0.03923246585615832,1875.2519797878635
0.5285149865,0.2173361745,0.11586143151803212,0.029239920164659743,1749.724039920764
0.2688388236,0.2530907847,0.06071008518815104,0.031734498815134536,2115.633627142754
0.2881703309,0.1391606536,0.06433146838070236,0.015401945661547551,1798.9576874798026
0.4006186099,0.02948395274,0.09899345509197802,0.001907100983259231,2005.7595899784822
0.3018287237,0.2285671459,0.060010506453825836,0.028978382911626726,1654.8724441141842
0.2351810855,0.1395647745,0.05432261487605404,0.019108332347815473,2397.6057924552056
0.282959299,0.1412142557,0.060064363555729534,0.011680170242714016,2280.35469260793
0.1602577253,0.1818048956,0.030762046782381303,0.021000026283278104,1540.3824464174495
0.1950169936,0.2442389419,0.07220301775023462,0.011709263760116334,1981.5975430102014
0.3100555539,0.1938946614,0.08634871513967456,0.009255987201701479,2419.694741788033
0.1845296063,0.112008955,0.05120936440603162,0.01938068141864316,2091.9416049095125
0.3602018333,0.1490450051,0.07282698032612547,0.021735160337313285,1799.2940581508096
0.07322193593,0.05903255048,0.03768158055759584,0.0018228668731659807,1945.6932907317232
0.2753512967,0.2612167141,0.04414210957378365,0.03135656152809959,2272.09093554405
0.3842076832,0.2599089634,0.08182926356307385,0.03788638358203948,1962.2847144680961
0.3484834635,0.1202876637,0.08306104728446607,0.020403243544365235,2517.4816800067906
0.449829224,0.2369662492,0.09446786053396274,0.030517175538567413,2149.212584964752
0.2622130964,0.1019043185,0.056547720266624774,-0.0005302296062724168,2080.438457540968
0.4087426574,0.1581615807,0.08808894802511731,0.029511177633501695,2037.9865605630916
0.2969606029,0.1474029716,0.07097714781559342,0.019256039955278935,2423.4910330379607
0.1630892933,0.2076990652,0.03586843069720456,0.005496959733403622,2329.693662319597
0.1661872718,0.1605250756,0.028356018858002704,0.021493766359663272,2125.6014035903577
0.326542628,0.1937168733,0.05844382236031883,0.02408114887827139,2188.2155667333773
0.4101727455,0.1269567059,0.07769382124638072,0.02208956459111114,2114.12806704608
0.3374336036,0.1285540227,0.0761655509592079,0.0032845699736317757,1953.5863585701006
0.2614646173,0.3265141093,0.030687899020697688,0.030093419686102123,2285.9980437292106
0.2827435079,0.05622637675,0.06429821851454966,0.014926835769441878,1978.4450112349791
0.2235252232,0.1761889737,0.051254322515972534,0.017644459051778597,2074.956682184185
0.06981882722,0.2888957161,0.0030480183341324834,0.048812851855780735,1792.4639698543251
0.4103430978,0.3489104931,0.0794432112144225,0.04310447019184242,2548.1732442932484
0.3375192931,0.1015271351,0.06256190166417155,0.006983933721985949,2071.7111820316363
0.5093832724,0.2254945978,0.11339790701582272,0.0321544700356195,1614.5850233007038
0.5584414511,0.06301782831,0.12033461304563094,0.0153119674722208,1884.444279678007
0.3693502713,0.05531616668,0.070717304112697,0.01723055366180292,2225.766475841932
0.3916776068,0.2021420208,0.09029763088359995,0.028226031509543902,2197.5975635667605
0.2442358133,0.04212776425,0.042382357376303484,0.008230437487116127,1967.5068819261526
0.3255231371,0.1656212868,0.04247696100087601,0.017962944452005875,1950.8495968923294
0.3570929141,0.09616411453,0.07335201322028537,0.009610854698918144,2293.711755757721
0.4376587923,0.1072893089,0.07697151433745957,0.013772064774466441,1945.0017023671403
0.2949151145,0.2153035858,0.057953416390280246,0.020665453678959278,2212.192708546417
0.2840335114,0.2825599867,0.0741796090341735,0.03866817914535162,1925.3243720940577
0.5505860382,0.187261107,0.12010783994617234,0.020689203555648683,1935.1636434447319
0.4525422564,0.1536243096,0.08142335920178335,0.00910695949608324,1664.091077750324
0.3579799433,0.2192475629,0.06923360085033196,0.015852545845413433,2031.4114975872
0.4253909389,0.2138627482,0.07926722588425099,0.015338854916608,1676.3313779636449
0.316218749,0.2623566426,0.05265395381905375,0.01973219815556497,1797.7634637494496
0.2561662323,0.2208501076,0.051016124266306834,0.020864682943164174,2155.644514786204
0.4341537494,0.2775438048,0.08073873844100826,0.021796928358170944,2108.284831367036
0.4712680477,0.2624661492,0.07283464762746006,0.017321630612127888,1608.2266305772027
0.3952415353,0.417279915,0.0641667660018528,0.03503093152267779,1503.6496999316682
0.2683448197,0.1856359922,0.05079733759684663,0.026741865529751125,2451.6025374338024
0.5064602627,0.1308669067,0.08192537787645536,0.006422777620514624,2009.019057898287
0.04821561059,0.1747813794,-0.005542425130971958,0.022484920364383605,2311.052931949275
0.3090676939,0.158845668,0.06657981092928403,0.02881075721847081,1467.6618440595055
0.3298954042,0.3346646604,0.06219848670810333,0.03557049238225111,1915.0645525050109
0.4710104942,0.2932455537,0.09009788725959225,0.03241041157798948,2308.8387856851436
0.4147202064,0.05657540465,0.08401109706698166,0.00374970870733492,2213.00791037478
0.2284852659,0.1850241795,0.05174305761682481,0.02418286834227469,2257.1689689888567
0.3683042331,0.1434903418,0.06544461461309087,0.012736351355361199,1618.8722039639858
0.1484005669,0.1199379544,0.026713884847660855,0.014888140509107528,2391.024312521612
0.4219357875,0.1648044202,0.07732267284688182,0.019486290878532233,2068.414316264469
0.4474783253,0.2539606369,0.07230790317453603,0.0250246531334872,2185.009181074782
0.4562036791,0.1548206023,0.08894578327281452,0.007879408015700225,1585.3636815545349
0.3465530789,0.09880622393,0.0711168069859874,0.00855108530678057,1938.7510933148787
0.262945233,0.4145290859,0.057835553439713534,0.047654261677414315,1868.2879927727129
0.377940865,0.06348402726,0.07620387901310134,0.012736698169048181,2101.9326693153034
0.2558256749,0.07170483632,0.051985837925549616,0.0023794726441853805,2157.0447197914195
0.2810499764,0.3667680263,0.040806282631660376,0.013988367245728153,1866.165677912719
0.2077643843,0.1772794703,0.04090414803479969,0.003719611335170353,2499.853480255926
0.2078304143,0.2549683455,0.04911436411454072,0.024785710154879636,2194.5292555174747
0.353722431,0.2682889144,0.07448768931811318,0.02642295672119925,1818.3632039352208
0.457421192,0.2230456826,0.09485321351866173,0.0259454290382258,2103.074660694016
0.2004854476,0.2037046256,0.03890184390939849,0.001659549910824769,2018.8347872859251
0.2094796083,0.1589158778,0.04020410760002128,0.008632472823992267,1790.933775075086
0.3282019108,0.02108004384,0.06909553827296622,0.005056403535431749,1961.007142628916
0.4379839334,0.06390838395,0.08698858087934584,0.011460639998334363,1980.1576634655023
0.3663807169,0.09739141224,0.06853996149057452,0.009895403263408523,2067.179149132546
0.387739254,0.1282122886,0.07428347673346629,0.012757273239667416,1862.8213683053211
0.1470706329,0.1006305048,0.015179711105188424,0.025322788506793113,1982.236458954435
0.2407687681,0.3903492293,0.04946360265055892,0.036269320539698335,2169.9054763180875
0.4654477231,0.139212349,0.0972707032043635,0.010631366212807818,2213.291273108575
0.3415267712,0.2869525261,0.07336091101119509,0.026386609701835217,2460.089476902298
0.3884510715,0.0879786293,0.07025793260907143,0.01848484913167461,2045.6884846135808
0.6432090338,0.1377513431,0.15526368888447853,0.02425455753125051,1760.998657248429
0.3346719776,0.3416318722,0.06856725465354964,0.03570531168163081,1891.688213470802
0.1417098834,0.2607652395,0.025997199984127216,0.026529756349034695,1837.520985176295
0.1700195173,0.0882849388,0.034504515086594134,0.011381530438764503,2317.558028355587
0.1897426773,0.1952057646,0.033547647193628356,0.011862424862095287,1714.4500366847374
0.376606223,0.2923402252,0.09386979060282535,0.03130621769887992,2205.3678995251353
0.4387189777,0.05236168188,0.0858369042289132,0.007126795946589442,1999.7906540778179
0.4744016214,0.2465845481,0.10524905269987073,0.027841000102573368,2249.700877193772
0.3282688197,0.2066724066,0.059018251121057,0.02264815777117924,2064.9860124921756
0.3206624484,0.1098663373,0.08073801315886045,0.013536057512387291,2117.4252916397604
0.42714646,0.1807477807,0.0906559594328096,0.02581831852492955,2253.8222088617504
0.2984514777,0.2832828512,0.031126359086301025,0.03165155549364304,1677.2535881585186
0.5298380456,0.0172674214,0.10864653785857284,0.005795827227556846,1763.7448273540524
0.3300613473,0.2956710957,0.08429352102324568,0.03439160335872536,2249.5861699753013
0.3186740802,0.162629349,0.0685496902268616,0.010032253224811879,1881.6005900366774
0.3520984049,0.167114212,0.07703275597620153,0.019596860801280678,1988.716682159376
0.3708075266,0.2009113993,0.078703070228116,0.02504101326203584,2223.9296901415
0.4692963885,0.2795835174,0.08687623457173388,0.025526436187673394,1883.7318163687519
0.2375625695,0.1885580158,0.035657001769847416,0.018371159030492024,1911.7796139626498
0.3226968765,0.2444627304,0.07144603240374334,0.01641338652891131,2013.9899835087651
0.4479750408,0.1006941666,0.10003284095874937,0.01893597229932773,1818.1769582937486
0.2665819673,0.2265603243,0.03588546022435311,0.02296625142385135,2028.5258943294823
0.5830684987,0.3063133983,0.13783254621235408,0.0407782955961628,1725.1253093309106
0.4043942379,0.05896474499,0.09204015002129304,0.01517296941801556,2042.8088935717917
0.5899420624,0.1450235959,0.0964234520399222,-0.0016367278967629676,1756.3707425866598
0.2495733268,0.2398827391,0.06143506778454938,0.01989447222835695,1956.5502439018126
0.1738007456,0.1484332373,0.03126316104412861,0.011985854775851517,1870.6999086583846
0.3919026081,0.08686485687,0.062210669952775265,0.014712721069025643,2032.7143646563281
0.262223835,0.1724137734,0.0548519389468341,0.01349474271847676,2274.5300680732985
0.4385846498,0.1408070529,0.08002500544420707,0.01653688666473239,1397.317190787778
0.3876403732,0.1034243576,0.07696097628860686,0.011740145607738492,2415.471243287979
0.4510277692,0.145740298,0.09167048749101736,0.020319676915396004,1924.8678774877
0.4089025171,0.1808643922,0.08237084872090714,0.023532273183368008,2442.440216880613
0.532788786,0.1788125006,0.10210975095020285,0.023836707540820307,1921.2456547347317
0.2451558819,0.1207951076,0.06288705888597054,0.024739835252454982,1894.9242424579757
0.2349173696,0.1667440407,0.052455452267637856,0.010575155208644655,1937.0423427913922
0.2358731851,0.3705721891,0.03760294675009989,0.02718764281115485,2062.24988382541
0.4299829674,0.1664819213,0.09411609416457246,0.017051226095558782,2341.8632027978488
0.4107049808,0.3110271164,0.08342015991130577,0.03628279231400402,2269.580082111045
0.4367124226,0.2123473971,0.09324788736919226,0.030535679265642258,2318.570281096633
0.1546607166,0.08910355372,0.03588136248943106,0.011508703160700842,1758.173164214512
0.3674074256,0.02592778403,0.08029722784413845,0.014993055674719053,1903.8427593843512
0.5206237579,0.1821793219,0.11078308186550898,0.010592210383520439,2018.0324737761673
0.4966517763,0.1851698518,0.10104611274835744,0.02331152844530626,2023.2184135110226
0.1811332049,0.1444245089,0.03152981152736933,0.005653489023668772,1675.8397335684363
0.2077671225,0.0919217195,0.042177391914118886,0.01681340028297833,2170.172780611924
0.3367250279,0.3208438387,0.08293489843924155,0.025728547806317725,2263.2551201993174
0.212783756,0.07330970871,0.0423324003871866,0.007631755708505094,1886.5330356924915
0.2411707952,0.07106123857,0.053683137930227304,0.01853294695628509,1701.9346876698382
0.3334571294,0.1138562712,0.0661455984728446,0.01179188363930294,1850.0313734576664
0.3268924726,0.2465461879,0.06595610432968028,0.021829691436388368,2280.707397480332
0.5188187228,0.1312951415,0.11593954093648279,0.0023026451303765553,1449.77463112435
0.4352563152,0.1227665157,0.07214726373963129,0.0010722205591197007,1681.2612635122468
0.2116740752,0.2048515563,0.04285632607833401,0.026917753040658663,2274.507101190463
0.3467209291,0.07307098364,0.06817990666367146,-0.017397857813926682,2097.5870148669815
0.202370153,0.2711151793,0.04552490257488515,0.03401877142031455,2065.574816844053
0.1892410285,0.2829626646,0.040695894743444996,0.022128211935737694,2263.679940036551
0.3460964156,0.1547299597,0.05683096162797256,0.01472201903532046,2127.6914440364817
0.3683377786,0.2070793967,0.06439164054502043,0.01113526375467744,1997.4048761091183
0.2591564411,0.1167004752,0.05279119892357841,0.023357239270430347,1879.7141141831341
0.2816911551,0.1862874283,0.05655373024514262,0.025119500909018135,2132.701085946132
0.152163296,0.1883907538,0.041029960895372704,0.013226962015085757,2139.625882250334
0.4107578984,0.06861631861,0.0830397634430515,0.00525436594256403,1831.303284698579
0.4149036638,0.07044410327,0.07654293348126831,0.012214196570435936,2294.7706197067287
0.2958794113,0.245681903,0.05952627929477651,0.024231377777352223,2011.2497468802167
0.5587618586,0.1875066311,0.132697651078694,0.02644193445319865,1687.5398114094535
0.1097232851,0.1622530788,0.027684347727171498,0.019437882886359753,2319.1537303618247
0.06154779164,0.4342510908,0.037457849665052646,0.014456937508935728,1788.2542516328356
0.2620449663,0.09039873537,0.048107757174528316,0.05072910063885616,1836.1842527574736
0.3539895421,0.1539163998,0.06751078934839737,0.024466787333838284,1667.2402821984658
0.3695138209,0.0425174624,0.08283673687680213,0.009427432620883596,1929.4019954739272
0.4250457312,0.1337559502,0.08896390912574936,0.02085039040772559,1851.5834185402284
0.1387395253,0.1270493062,0.01344193206601707,0.011704794464112538,2194.9378126648917
0.3313241962,0.1124645874,0.062324561030193674,0.010114612989406432,1847.9979956928564
0.3204109165,0.2155414938,0.05457270180471883,0.02497101091292967,2102.7554479876135
0.3558833717,0.2247313702,0.06963603467310607,0.014899976550537286,2054.4891354920483
0.3754908077,0.05596576649,0.07012573129031535,0.0015036344254185812,2217.506650941055
0.3335506252,0.08193238023,0.06504499940130164,0.013284065446476175,2239.2808658369213
0.415322273,0.1110284165,0.08028902420863013,0.011539528351146635,2104.1974247200415
0.447074282,0.164234697,0.08803259669505245,0.019635433324580617,1844.1529402402114
0.434232464,0.2251679176,0.08619504733646563,0.01971083583611697,2025.3922877026057
0.340723787,0.1128633664,0.06515873726177684,0.012006637596974366,1723.2044000915903
0.3851861905,0.1396687961,0.07034744673913028,0.008389473645547079,1817.200978253885
0.2719341189,0.1336698144,0.05651828095958725,0.014168378898823096,2473.8258985231014
0.359838414,0.1062746528,0.08243259983688292,0.011387889626799111,2135.51399735895
0.1238462767,0.1264580693,0.03368800638696772,0.027451996649713078,1856.999250942934
0.4177204964,0.2797242868,0.1021111036186582,-0.00010021383814979936,1712.2527514337546
0.5005926593,0.2024032093,0.11019147860452651,0.012202938431311839,2037.046871498753
0.438924496,0.1468681593,0.09713234653962273,0.020980229468961394,2150.379852971102
0.4363753755,0.2045465131,0.08432903875921104,0.010994827383047814,1959.4643774397803
0.1075813406,0.1411601746,0.01181904336039159,0.009980685644118683,2402.6589353948743
0.3570559349,0.1467323247,0.06745371045707399,0.018410001135080272,1829.2100558152372
0.03560001297,0.1065145677,0.0048365761546369755,0.008786218870918596,1840.0326098145972
0.2202992371,0.2160562939,0.046436931365412354,0.020280310263036193,2408.8540257957484
0.1810551721,0.1993291529,0.03152177935374743,0.01801318513999455,2569.1836214494747
0.4142558802,0.1377361169,0.0848024813233464,-0.005016406924672023,2119.6571384879644
0.1798439554,0.07323580754,0.03854631857712383,0.007113374429743079,2083.1946973136955
0.4131627914,0.1434098726,0.07918694365450732,0.03355186540778704,1641.8191285772534
0.2210571844,0.1365616514,0.04052054275260832,0.02397693813953311,1734.8883061271124
0.5555027261,0.1533168658,0.1097704187147857,0.0033439510667449784,1557.4596414009454
0.4716354319,0.1649119924,0.09839291763693409,0.014820989981226907,1553.5275311648759
0.281075716,0.1601677023,0.06395712958610641,0.01107746591661499,2123.1672553034664
0.4238360244,0.01983944999,0.08293335642775364,0.017518997348730348,2000.2607276490712
0.2864276928,0.1821893533,0.052361640722201654,0.00578956730300773,2188.087952274045
0.6383375819,0.1684752559,0.13313835031826163,0.015890950611370004,1675.9438044485846
0.4338452407,0.1543851424,0.07512326742602272,0.0097883523118562,1838.5964988430183
0.3152024536,0.09622925155,0.062135585440413296,0.007539564077777225,1793.1990407774815
0.5205173677,0.3044619497,0.11532751554353393,0.04056351284904909,2207.073889291806
0.3579969897,0.223721599,0.07342945439874274,0.021045057118576748,2011.4810972087812
0.4214666877,0.272134934,0.09274204575694214,0.016998705426962416,1829.2317711918051
0.2839877208,0.1969974888,0.055610883889630584,0.012349272576843586,2254.2637897309837
0.4587900065,0.04883578411,0.10548222005494143,0.024053892801249595,1821.2998234526456
0.2535565245,0.02875517799,0.05630937621219296,0.017641720443516796,1750.4496639392723
0.3580075024,0.2415902297,0.07497594367789716,0.041332945519343016,2120.415165488682
0.3698189598,0.2147514616,0.08276385071455956,0.013220006361554697,1845.594484854269
0.1150548846,0.1761211198,0.019818796604867253,0.012573255639061358,2289.847883625014
0.3653754769,0.1301871319,0.08164722554178282,0.007465101799382637,1907.0456064576726
0.369999514,0.07682829427,0.07686270512132691,0.009857367730566518,2306.558773078465
0.466586393,0.08076737083,0.09126323665650315,0.01064114560262635,1798.9678633938647
0.2073511327,0.03464273467,0.03840165115204179,0.004981297065479746,1846.0278730185644
0.292104441,0.2635163174,0.04186846645940965,0.030152258948115813,1806.9485730941676
0.4013288607,0.1600706826,0.06592275051132751,0.008661002677274992,2466.3376531374824
0.2960919626,0.2445986324,0.05745153796060708,0.019196006900184633,1894.7647553403056
0.3388189119,0.008969581969,0.06647297428890063,0.009883390892362915,1791.1208932190573
0.3830655737,0.2411409661,0.07639424672013975,0.0300391309019237,1658.6211893842697
0.3782610535,0.06104758444,0.0870691548827118,0.012900708478450467,2066.377362077609
0.4030489573,0.1997779959,0.07502446941891684,0.017847148113014716,1874.0546106041004
0.4439410094,0.1723268409,0.0919726300469619,0.012158260070120675,2065.80381047824
0.1798866912,0.2256394092,0.05483192000327613,0.02674603841601838,2175.6407955157033
0.4529194053,0.1276554617,0.089422765369532,0.018503025088916148,2105.7474258874126
0.2345778753,0.09617461838,0.04352293059356901,0.012419556652741755,1959.747353721083
0.126542973,0.09404230029,0.03531411989266002,-0.0025081364658999503,1616.7813294363027
0.5084384997,0.1633317565,0.10559529105717189,0.02728667030766663,1718.1359058521934
0.4599284227,0.08631691836,0.08991375347314597,0.009017269815335991,1942.5550327196236
0.4609011861,0.4149054743,0.08480828477973443,0.03317189643400078,1552.8200359563684
0.3075834886,0.1386303918,0.059477085113356004,0.01355996542905085,1701.8804480898511
0.4672314417,0.1569754782,0.1024604324752678,0.01199013573602245,1946.053452400812
0.4196979916,0.1945358377,0.08695330832234109,0.020185863396976263,2164.8344462034065
0.497892791,0.2474298723,0.10642351659825355,0.02342225414634077,2045.4385162428373
0.3875065614,0.1787351419,0.07512762638975963,0.02096431702669091,2043.935687954684
0.1543443221,0.06447829691,0.03491754032845896,0.009893393257280007,2177.33066946972
0.4608190138,0.1574628162,0.08713427006424014,0.010689460814509975,1890.1528623728145
0.4359538239,0.08594663956,0.07900859207601871,0.005561206387546196,1602.7310563095728
0.2562558154,0.2489492825,0.047560615321093375,0.027799996697788435,1766.3715388222995
0.5476904671,0.2138976832,0.11903253187070806,0.013149777779731813,1935.93427615258
0.3418667587,0.2116420893,0.06089773691855078,0.004465296108627042,1935.5442221721767
0.3569414934,0.3216356008,0.06890454833120953,0.02765849399774407,1941.7295056287392
0.2406504581,0.201191892,0.043301790410182235,0.02455590674572345,1746.0374854145973
0.3173645394,0.2192827463,0.06462589937164913,0.01764891078215217,2530.2260038282734
0.3084928766,0.3101074376,0.0579658161866926,0.012278270659134463,1836.4292154566858
0.3857981215,0.2808938134,0.08095309596173571,0.03231564685890743,1967.5216257657912
0.2524829836,0.1331313291,0.057718588662989,0.019862606018578224,2196.3301458730766
0.4315956929,0.3297500185,0.07818645320924712,0.03322125443046432,1844.8043360264626
0.2409415068,0.1574376468,0.048698573256921354,0.022640365047732182,2024.7573106868874
0.1941759215,0.1128607149,0.03830682423034652,0.013246036244736291,2172.558203724537
0.1219362111,0.459791182,0.030113707617138507,0.051408045829034084,2085.053926070985
0.4716195842,0.1490066541,0.0933889769945343,0.01668859578932307,2365.483097301168
0.2285942445,0.1960787182,0.03510987441109946,0.017775658625357377,1946.2491601194386
0.2563884163,0.20403221,0.04898162199181932,0.02526134561503574,2068.3365138041154
0.1747008052,0.3229251483,0.026709558719655437,0.03258168866896062,1783.1158003389269
0.2449105968,0.1058633863,0.07503522604474559,0.02322353833121126,2223.277123586713
0.2546791568,0.219310473,0.04832601388768,0.019824843480935384,2179.819960132737
0.2009335499,0.3695219988,0.03442554214608215,0.0350930259146376,1928.8815198246764
0.2306476515,0.1621822492,0.04231395029011575,0.016899536676149306,1992.5875995514325
0.500637541,0.1799432683,0.11789124907138564,0.021050120216607397,2050.608983927367
0.4280911338,0.1749070912,0.07906234259053461,0.023744185238505876,1766.2027550101475
0.2150724861,0.1301402275,0.03429900060726225,-0.002247334721016559,1790.838822455909
0.09650294452,0.1307913184,0.016803306548267217,0.015539401938285345,1847.5502864316682
0.3295191106,0.0783686632,0.07082071906644231,0.005145386884591292,1961.525513218862
0.4533468045,0.03529627012,0.09050553946858808,-0.003108423382574672,1980.4890800959686
0.371040401,0.1636928628,0.08632326102738683,0.010047173746874898,1855.5230623254427
0.3530956621,0.2195032703,0.07345600518166362,0.024449004925270044,1909.3964781076747
0.4008180701,0.1016774069,0.07796347696566971,0.020773881707976186,1595.6892183844927
0.2147281907,0.2238639793,0.040958675011077875,0.008498142344514783,2207.367281265504
0.3556341882,0.1988785184,0.07557584232368046,0.01567918973631314,2451.110267534373
0.2456954714,0.04036307464,0.04568787528556031,0.001755363547790206,1780.136203900785
0.2877831694,0.3945712969,0.06134431031887868,0.03632443955772167,1833.978781219134
0.2964005087,0.09796626235,0.06111390059609506,0.017486997637055697,2135.458652434741
0.3489308889,0.07243435593,0.08001407737938582,0.013403739933974425,1949.4459647323642
0.5682288878,0.0468371817,0.11735053813085311,0.017580172894092704,1482.3985932607422
0.401091418,0.09431423093,0.07198799082496998,0.01469911075180917,2189.4978954150347
0.4072852373,0.1537038521,0.09140011481690165,0.022940651833644733,2237.823038205003
0.5591842083,0.1014746908,0.11085565580961851,0.011612302820009602,1846.0941463079796
0.133509178,0.1939108922,0.03185397967732965,0.018187497466555014,2079.647286390282
0.4300039998,0.1662856836,0.07989430529131664,0.0051141148993355335,2120.9964239856768
0.2814838745,0.2286403024,0.04935011881191803,0.024713667566655,1808.7884613984193
0.4204562265,0.1876137483,0.08677890444949213,0.013628897192073974,1892.2078609148523
0.3492091482,0.1285772677,0.07180217438157682,0.01803107321707474,2529.511773690902
0.3419172169,0.3030031936,0.07194345723207643,0.03444670274892981,1666.4166058164756
0.3985643546,0.05841686955,0.08379964611844574,0.005836653612677599,2070.6654146752107
0.2583449645,0.1469870357,0.04755237663712565,0.010628928753068145,2052.664944601927
0.2884229936,0.04486348483,0.05105137409108656,0.009193131839273581,2134.692614343395
0.3007680869,0.06323630339,0.06693868939270647,0.00983632104024313,2327.9675390165085
0.1947021948,0.1461246423,0.0381331632020877,0.02231170482963838,2371.6312450868472
0.299603901,0.3039637155,0.05667284839954245,0.03192243838351912,1916.0084375868128
0.6423773185,0.3680138753,0.13431346461507018,0.04578806573234423,1530.73575957449
0.506785658,0.1069732962,0.11377586911308263,0.010732628628432774,2365.2031595801373
0.3503925791,0.4013531595,0.06660733455724456,0.03309352525554925,1639.847208796656
0.28753336,0.2666225284,0.06034356057908806,0.03168768566125428,2374.8419265712873
0.2383320755,0.0391289248,0.044115393998979534,0.000852443348120704,1983.4343073170257
0.2506273934,0.268325506,0.04999974246325206,0.03357622951311367,2037.5003566989362
0.04492398368,0.09625106839,0.014317724150406757,0.020060362313262938,2305.3759949276027
0.1728903422,0.1540364404,0.03586559936328607,0.010593534567020056,2688.070249662526
0.4147202064,0.05657540465,0.09015451113033267,0.01815416878321902,1584.2867188839598
0.2332631007,0.1250453137,0.040824819247164065,-0.03966125124337721,2140.679503213
0.01738656346,0.1470991221,0.007567177593523873,0.008127881680365117,2055.7640386252615
0.2083112261,0.1158439194,0.043714525357903204,0.036241148444281085,2100.176003980505
0.3275845133,0.1285353166,0.07621322133262444,0.024763860542065086,2036.745459145077
0.3213400317,0.2446089813,0.05673900122177805,0.027004472695793626,2282.434165251617
0.1343180819,0.326109358,0.02189165226332995,0.036663713905733114,2057.0829757558013
0.4489613683,0.2184664651,0.09947156316974251,0.017722797898932295,1812.7847303489937
0.1408447981,0.3523374503,0.05782362727822848,0.019309442493710503,2121.737466303039
0.1845930283,0.04112014553,0.03366289885309212,0.004736254543344154,2337.763687916815
0.3650940625,0.1949043769,0.0769144858794656,0.009552332155077023,1926.4301385738272
0.150037709,0.08585653894,0.03257553863532545,-0.021053780648886435,2207.4590614664794
0.3077154064,0.1347814774,0.06442609864928368,0.02703029904795471,2205.0691154740384
0.2952280118,0.1313636943,0.058415612881456094,0.014687860608055396,1892.8827640053817
0.3537684078,0.2042468584,0.06926470851934456,0.019998456142711434,1725.5202653176505
0.2473372696,0.2732772337,0.048586058706170186,0.03137135263169046,2276.722176724792
0.3095266716,0.04123201814,0.06261742253763827,0.010890823571173547,2225.7870022320885
0.3181674756,0.1607284534,0.06435380482201838,0.01614573632147973,1779.3170989304767
0.2310804158,0.2156557971,0.042083466380745504,0.017830610932627507,1846.5150892950887
0.3834168639,0.167646692,0.0721826621792522,0.02001139888647031,2173.150078767487
0.3778434268,0.1582635281,0.07134903146853146,0.013717904282748678,2057.2126923112423
0.2797573766,0.2980516921,0.05522820502823197,0.033130799284122985,2037.5170700253213
0.1966928275,0.1017001017,0.04178197410744005,0.012616580878619709,2162.343907194639
0.1954486715,0.126749963,0.03786100096401243,0.009972781384582548,1557.6239427783196
0.1553018146,0.3461824473,0.030397768582307257,0.04101749412850172,2313.0190609367082
0.07950329076,0.08510799488,0.03342563142856051,-0.007543942278724555,2243.8485987000076
0.1818893393,0.06863552384,0.042055265123855656,0.010478790348601809,2301.161385121869
0.1934932629,0.02584907159,0.04672894156142759,0.018245261782093347,2054.2144349657347
0.3642386631,0.06781600568,0.06506822988393557,-0.003985234127751519,1862.3764358576468
0.4151621967,0.3389854674,0.10081604941032818,0.02480722013737992,1623.5873827002608
0.2185152167,0.1313067744,0.03347373800114882,0.009541494710838509,1851.876331635227
0.3326338185,0.1336025914,0.0733446066869811,0.017131158985688472,2060.9583127340225
0.1591410661,0.07434075755,0.0327154426091119,0.005771912128901852,2461.95267479378
0.2284798927,0.2334838256,0.04078990063335336,0.02220206185738132,1795.0580359629453
0.2889087545,0.1150878802,0.0663990489185415,0.006786425942193501,2134.8341754836138
0.343961321,0.2348904473,0.06677061162275531,0.023165545069433618,2055.9214393775314
0.3988810119,0.2360031021,0.08240821420026373,0.02296077416193348,2234.0505462057745
0.1272238899,0.2884787947,0.034950777185920025,0.025523051213709208,2378.932450865608
0.243685376,0.2016928347,0.05561780025969153,0.02369623318236255,2188.482458571182
0.3320200304,0.2170561912,0.08417014766396733,0.03760852891496919,2249.042824615524
0.3124055391,0.1863080794,0.055892603705328864,0.02236968946069698,2113.4610747062047
0.3197963017,0.1712973369,0.0647622850889044,0.0163931808139744,2405.8614099207493
0.2201147992,0.1471892095,0.04041192848957852,0.014629462999167182,1948.833848203319
0.1494761727,0.05877528088,0.014537371580354763,0.002911016013625766,2180.9553639122473
0.4206843965,0.2650686609,0.08924783443219948,0.03586865033000823,1727.9601399200637
0.3601015502,0.1094599335,0.07433441323271023,0.021538158066568534,1787.5938581258044
0.2986164488,0.1821644255,0.05907494955674133,0.026014367709439535,2264.8239797934057
0.6134964698,0.02805496143,0.12156975783323246,0.011959910719070323,1772.9415156136877
0.1655967983,0.1520853196,0.04270633941533564,0.01856098491294252,2135.4364317327927
0.3092306524,0.1806649573,0.07159204729712915,0.02339527149604265,1992.8416661870215
0.4415703993,0.1910872459,0.08636658395129082,0.0209961583178462,2050.9202454232945
0.231322433,0.1886124633,0.04494172039632211,0.01962996554864924,1831.5113351304494
0.2157404109,0.4281645836,0.043354546205619654,0.042791515718353275,1864.0065685482941
0.3910402471,0.08568569963,0.06644961425333099,0.008243908728397345,1862.2634193766544
0.3896376568,0.1363660148,0.07511452192964503,0.0063860781308983025,2346.922904618103
0.3478066099,0.226149335,0.06773704585100013,0.02183617453305924,2050.7444208991956
0.3738997,0.2165201894,0.07168166391696124,0.014483798047978507,2371.0450214625903
0.3628876234,0.2353753329,0.07463661606255408,0.02166018745964271,2295.7835994233833
0.1299170146,0.06231291789,0.03247791428816027,0.006211547231678611,2390.9796627251894
0.4876622104,0.153263897,0.09871758725430252,0.022001708199615663,1928.031541637069
0.382196869,0.04926001484,0.07330148902741924,0.029242570846649173,2084.2359977756882
0.4368559906,0.2031913975,0.0859746871439507,0.018670677870734422,2009.1322249213204
0.3767707665,0.2109451,0.07422909368517766,0.029841816799295432,2153.923511188688
0.0962184507,0.381994817,0.020194233348764645,0.04403503006544618,2453.5358824988953
0.364303525,0.179585116,0.08608959413683405,0.022866708184153962,1945.11100431118
0.3204937827,0.09602180654,0.06826184123245785,-0.0016928344785474894,2248.631142460131
0.1144862502,0.07873370167,0.022521631544833384,0.007073573800726976,2654.8662852866064
0.09622999908,0.171228391,0.015235564134216322,0.023329670068992343,2374.2436175819444
0.4938412043,0.1252505731,0.09006688076004289,0.004316978729349534,1581.5922034193613
0.5247258986,0.3096255886,0.10875194118834362,0.019529486675657053,1885.3381181012207
0.3327817972,0.1236929441,0.06789913861394412,0.0059536333301584456,2235.301456978412
0.3010815086,0.09114458916,0.06864615741278829,0.01697531776167383,2399.90806404981
0.3823649228,0.1793697221,0.07499538373338263,0.014418258356628381,1788.5141588400131
0.3143926343,0.03571158429,0.05818912437729813,-0.0022879195561874626,1818.5728622937952
0.2994586086,0.1510382039,0.0679534089505106,0.019068998853498574,2323.253637837031
0.3405472537,0.1601250008,0.06977577965566328,0.009061583495481125,2308.355429330654
0.4116100373,0.2162514962,0.08175383245414877,0.021413175145420377,1907.453989287806
0.4115114335,0.3288930693,0.07189572108617587,0.02345057665934029,1828.969939626331
0.2290720982,0.08787335104,0.05057855548189781,0.023587207828572886,2246.4499896444077
0.4550269792,0.3470412075,0.09137993404700993,0.025398064633458672,2042.593089981849
0.3466979594,0.2013724664,0.06050279246388751,0.019901131787463805,1923.2276794717257
0.221671007,0.1317627713,0.04251308756158004,0.020292742207831622,2102.51004312641
0.4221663743,0.1201643974,0.09465654560118206,0.018822184653629833,2664.8021953958432
0.2449523545,0.1572336518,0.03167547045888498,0.0123129002999537,2128.3975009456167
0.4242288064,0.3106493345,0.08982556227592564,0.02147443533602882,1618.262179001374
0.2408541891,0.1227151716,0.05221161722887124,0.007824368029097408,1821.9427570082757
0.4806799531,0.3327470562,0.0971429984372896,0.03540849008587625,1895.406695618038
0.3932924824,0.02818100021,0.07679379226073567,0.006470132291495619,2485.0875073908423
0.3062909581,0.177813987,0.06136025726912207,0.0076249234965685,2070.312907641471
0.6569855967,0.228080186,0.14642498011887903,0.025261033005753733,1321.8974599333192
0.3329938085,0.2122260896,0.05576972101469872,0.007042552285091997,1932.5438531295624
0.3564642693,0.05321446993,0.06944600250728848,0.014816928570580697,2178.3553442660022
0.3693185879,0.2501210532,0.052206298782867123,0.029608561686284927,1759.185049444795
0.3583205516,0.1529718932,0.06772263221536429,0.017625048779351497,2361.570737111795
0.3460489627,0.2110083498,0.055506163496870396,0.004576061001468008,1892.1414136418994
0.3860123072,0.259476888,0.07234202069886586,0.022305114397154824,2048.5042622381393
0.4264473755,0.1688498386,0.08683102103501532,0.009828186196448213,1561.330891222706
0.4954331555,0.02659863289,0.10636405282081977,0.0022520454457477168,1996.654647882756
0.380094708,0.08046865083,0.07565621575552992,0.001111560638677023,1679.0754533934846
0.1251848932,0.07296858078,0.019277644591216798,0.009959506775188651,2379.388673079017
0.459076852,0.1858040544,0.09947310452159226,0.022052159625776703,2243.705898464804
0.3573091254,0.2390850683,0.06798561481246115,0.02906785180482119,2215.5494088099713
0.2195394798,0.2309748089,0.044533775544119095,0.022707250304955347,2058.7029548829496
0.3114458696,0.2769662406,0.058477409830703,0.036995106192967385,1914.4871092863189
0.3615443229,0.1641147174,0.05308388354196457,0.02305307486582238,2068.231685031271
0.4316115657,0.2569880025,0.0771704128760389,0.028393199370466058,2112.852820357897
0.340724254,0.06820727182,0.07568082554540412,0.01880188431670333,2015.1409004307022
0.4112202945,0.1509702795,0.06532440676528238,0.005700493400299618,1529.9073468453432
0.4935311511,0.1217156885,0.10983649181428712,0.017433150221978794,1986.539755151145
0.3486868247,0.08006215029,0.07405859016505302,0.010107657250885638,1808.5915003282223
0.4226481498,0.08492899932,0.08557509425727423,0.007391020288899014,2208.4900948056306
0.1824063699,0.2010333941,0.0303298028851279,0.019269386370445733,1832.2020076714018
0.2797122225,0.2395853066,0.04823109579791976,0.012148986275796117,2004.4859069821628
0.4001825595,0.04980742747,0.08072541436641312,0.004801240775698419,1857.7844828421082
0.5720940007,0.1598881031,0.11862314495176454,0.015702342868530485,2014.3782389697024
0.5323392141,0.1499255874,0.1144053182094335,0.02195676079385377,2062.800673510011
0.2361780421,0.1693072105,0.038832145155254016,0.01001645414098597,2135.2092505680207
0.2856600587,0.11854921,0.06643908107413282,0.012937190167010428,2050.583334245102
0.2856570169,0.3031846584,0.05420386493323443,0.030111366119830892,2361.260766471506
0.2813500721,0.1516168074,0.06309012303797851,0.02267842594626657,2397.2680460548
0.2568490913,0.4271756744,0.04254750115218123,0.0540025948062447,1860.872157785758
0.5322079037,0.2084247672,0.11830794040376995,0.02794841027518868,1792.5704885565856
0.2581172831,0.3152578435,0.055522139907737036,0.02894387640988268,1967.39399321004
0.3495640998,0.1010986058,0.06987029350036852,0.019407683126180977,1753.367638073394
0.4351421909,0.1161416202,0.08701601038048294,0.009510953882897612,1774.012276936059
0.3732830215,0.2175363106,0.06797510064070825,0.023639041669569642,2001.790714148291
0.5301059216,0.2845774574,0.10787662796207348,0.02417553390477976,1848.350751240011
0.3138391,0.2551889825,0.07279064173480422,0.019443055414172492,2045.2439765782647
0.4972714829,0.2687693269,0.10312337237325414,0.02036590904995357,1942.0388405493413
0.3071768234,0.1252091221,0.06833838871762432,0.012726857755218441,2172.547021552215
0.1756107623,0.2819250112,0.03469439301411976,0.029471375398703613,2163.8671551199736
0.3990657311,0.2320753406,0.08337350966268872,0.024558841376356787,1993.6775419253916
0.2781351195,0.1868916147,0.057075292442671864,0.022917198037360722,1943.2176170098733
0.1933515192,0.1549550025,0.039924544435203144,0.013750347264203672,2015.5620880547438
0.3444964778,0.2613881975,0.061567527732618615,0.03241158223710945,2202.0608702217382
0.078037819,0.1828597294,0.02766765364612389,0.011393952310012128,2350.7039769001126
0.4193573013,0.1298577449,0.06658486719225723,0.014106472482894403,1905.109389584261
0.2246053092,0.1292907125,0.044253930051406314,0.009257531640617583,2485.385217081662
0.4972684984,0.2048570908,0.09009960875807667,0.014859953879309667,1381.5042691494448
0.4392661073,0.2855950482,0.07447591978915301,0.03319338239794998,1844.035361518946
0.2136990457,0.1141848534,0.04377029681190313,0.016375015691315734,2062.423142579596
0.4450260085,0.2042225008,0.09606017732126126,0.024417555659222958,2270.6009674735756
0.3492712448,0.1805046609,0.06377233430217996,0.02044634829463263,1681.5214655621523
0.2806441157,0.07106438334,0.0456184941290005,0.010863349850574688,1669.3587889858893
0.4137739053,0.05664135265,0.09152662384669162,0.01944619816916463,1910.9344145440732
0.6068697114,0.5051396652,0.08840505428438955,0.023075934413809732,1531.293036765245
0.3197315434,0.2254721246,0.05899432724315872,0.02564545641571559,1721.3041563634697
0.2950556311,0.2966258527,0.06651282962587794,0.03151275624771163,1774.269839591674
0.3252410575,0.06757518034,0.06671350493418803,0.03256567338951533,2350.2555280099737
0.4678404539,0.1379973271,0.09208586167056552,0.006243852984746779,1510.411330003524
0.3087757379,0.09015551869,0.06732499228866952,0.009455250817510828,1898.8980846224074
0.3136152769,0.02283210334,0.0648686302027361,-0.05017240063357174,1889.3264469752435
0.1950974062,0.1461557718,0.04512521839608652,0.00906303213100746,2176.3130698963364
0.493623825,0.03347025816,0.1028519353830504,0.0047448712454394295,2058.7879749964404
0.2575470163,0.2745726659,0.05117252815910591,0.021694728471317645,2120.9930078354755
0.3492803326,0.2698369432,0.07397491151781724,0.033649847151971585,1840.4865450687885
0.2293853538,0.3675375281,0.03987973927798979,0.03603810673029002,2006.7805755293816
0.3016184113,0.179599133,0.05685428067495246,0.024516007035568485,2131.074010703234
0.4754156188,0.1332181113,0.09921223856279525,0.03547432482569081,1834.499316072115
0.4418724525,0.2748188414,0.10023067259863748,0.03719195002927687,1510.6415231820272
0.4181852151,0.097555958,0.0972997670788632,0.008450572607284192,1964.3664914070212
0.3217276989,0.2300862869,0.05794150944547897,0.005562269525145952,2131.6451743355706
0.472351012,0.21034687,0.10216818878043277,0.01874836777800772,1923.9654985825657
0.3902937946,0.2294948123,0.07981393963034268,0.02110677941237989,2028.061043632725
0.4361157966,0.0583041406,0.09072989492928574,0.0025167314081136673,1934.4428148967495
0.3374537666,0.07630869225,0.06511028274668004,0.00741563685555516,2180.317220310737
0.3317035738,0.03934391459,0.06726759091145543,0.006747427555429928,1860.5482786484931
0.4030806682,0.2075491288,0.08328471715061639,0.021137421236815734,2290.71014487842
0.3511805392,0.1703580546,0.07179249499109228,0.025552664398532567,1913.5043686766383
0.3304690803,0.2074367051,0.0640222564394894,0.01197806255940598,2187.6973477036154
0.1524947247,0.05812706676,0.036734764304869515,0.0013152003077763596,2464.1209005650676
0.2404031125,0.1959617976,0.04852410281059174,0.020025576989446462,1838.3249950159377
0.1472742426,0.3484250885,0.030944415037564288,0.037623542613722326,2047.0486619013795
0.2899098204,0.3801559418,0.054917891793747085,0.04097569469247522,2088.343353934226
0.4183257773,0.1162159887,0.0685373394985055,0.013751658398577024,1951.6543880459385
0.2355566996,0.05828950646,0.03782895043425228,0.009668893216298479,1829.6800037926278
0.4849464583,0.1564925196,0.08190732557186167,0.008839040446132252,1713.8541766758742
0.1989814285,0.2959197296,0.025375463945724052,0.028742646185125936,2168.7904645229955
0.2700377949,0.1207243743,0.053098018505411626,0.01234163090195229,1675.4288490239728
0.3114896271,0.05990120111,0.0580908345865552,0.014916905040440957,1649.6103500639488
0.234059062,0.1346240295,0.054801760301123374,0.011689726761716356,2104.798265646544
0.2340669911,0.07787415803,0.046388233081195086,0.009832847062333195,2058.6248070442243
0.3131927716,0.2924624604,0.059457577242126705,0.031031033755131544,2410.7270819973537
0.394373873,0.04506802966,0.07578838269443046,0.007936698843691263,1985.6999512778107
0.2164516914,0.3089398696,0.05391308281770012,0.024368660431400853,2086.4170814811955
0.3816882863,0.0965920583,0.06676840252148529,0.00771739202032629,1995.354583007667
0.317303932,0.1742928656,0.06077964822680202,0.020911376853669034,1714.5942133944993
0.3308687844,0.2541503068,0.04084476819538383,0.01764101002354495,1758.435234220503
0.391082173,0.2735955122,0.10073411096023799,0.0364494819474354,2063.7229574427306
0.3537719481,0.1675933687,0.07560765704845387,0.02210702348586082,2082.032320101044
0.2499415591,0.228923804,0.055255941190295504,0.021407891202093764,2049.072936280882
0.22713053,0.1781619102,0.05134657246806943,0.027089194672348042,2149.227181880349
0.5599725132,0.2278213828,0.1086015492926773,0.030438451250729845,2188.780518004958
0.3163938865,0.04153482259,0.06885135367307553,0.008346274423737362,2544.6961933688167
0.423914927,0.1057118092,0.07879813829153565,0.028890813323726634,1765.1308466665282
0.4462018719,0.2101225435,0.09519124467843461,0.023693256558730478,1607.4346916812171
0.2583612924,0.2185080887,0.049058890602334225,0.025973766248435445,2459.633362398765
0.4346697958,0.2363826743,0.10000842876097726,0.028920772091445078,1956.8759508635742
0.3142066723,0.1035283166,0.06991945365078868,-0.00070635238668823,2388.0013282908894
0.4262704133,0.2563475637,0.07381811829624334,0.029984400170870177,2063.1880815573936
0.2586170981,0.2442151856,0.05298785307424431,0.020254980783959143,1909.8313546371712
0.3650676889,0.145488855,0.08284803188325757,0.023993166241400226,1951.4619800970565
0.06761487223,0.2153493782,0.01821983480158247,0.029113236768649978,2134.048195565941
0.2712675356,0.3087960259,0.047024829100304026,0.022691797937681123,2099.6805567593015
0.1633571303,0.198209964,0.03358346183042731,0.015636870761717176,2109.6169871233324
0.4043636118,0.3334197382,0.07854416054538635,0.029871492002717524,1982.038597544679
0.4091174371,0.008109428703,0.09540294446552897,0.003948188964630782,2105.333097171554
0.400209454,0.1731585203,0.08807700660078709,0.02072706222990018,2425.391305140917
0.2685514219,0.1686315388,0.05229256313426417,0.01942742969872304,2135.9676059328835
0.2129180679,0.2722078731,0.03655822970194897,0.02739477462318524,2129.3718368783593
0.4803740748,0.3053836787,0.09391015421441096,0.017303890769669553,1361.1646101081044
0.3836697078,0.1649840912,0.07602874211244895,-0.006517085218502598,1899.6648484585883
0.3372250223,0.09854321124,0.06586059022876856,0.011487818384610169,2302.8648232452915
0.3386460549,0.1188981177,0.0637684951242759,0.0072348407077248034,1792.5596139042527
0.3844304283,0.1291903338,0.0790867991197773,0.02397829892968701,1960.5812834912056
0.4154039725,0.118745804,0.08399553382360994,0.022006936669909882,2145.035170050093
0.3986149766,0.1341140819,0.08019617958898488,0.004727092020868628,1965.8838491334886
0.358976835,0.3070356719,0.06277821610779875,0.030616386429782524,2019.6956601981015
0.3281739063,0.06809249477,0.06854674812285771,0.005026147738821168,2410.2023256642296
0.5682249847,0.2228122762,0.11693366115192165,0.021058621156714245,1716.8718939427226
0.4559324142,0.286940296,0.09731277415096277,0.018550873537855884,2088.3254195232266
0.1408032417,0.2806084746,0.03269997508711054,0.028692074859010697,2156.8622151870195
0.3982354234,0.1333914913,0.07623912841391302,0.001971906681052142,1969.8993541569566
0.1830815657,0.05284709984,0.03317026652402312,0.0052203034146334395,2275.5633464116036
0.2273745291,0.07487741561,0.04042951959393986,0.0030448198883484,1552.3432765755226
0.2882941855,0.1765744239,0.030337575221139276,0.04117505977976825,2312.344488778105
0.1724113603,0.1927960238,0.038719089171001794,0.03026845103647216,2083.5373306093816
0.1511139643,0.09795191872,0.030771105174709844,0.005099421070246106,1838.0129042766655
0.5573143984,0.1400102931,0.12114652336294408,0.012301823776417083,1952.7735947083952
0.4846304274,0.186810845,0.10306618932919319,0.02424159008409057,2140.0583061685024
0.3673037732,0.1172206216,0.06812848409534845,0.008051031790014564,2137.3450475392533
0.3397036092,0.1973532771,0.0731562652791474,0.02417687592272377,2234.9881266458588
0.5181730817,0.2865426317,0.09744762368905709,0.03271479703579527,1861.8249206092382
0.1796669631,0.2713338865,0.04682530275820608,0.042107387271302685,2177.6822160117426
0.3220744756,0.1269777111,0.06441972643990947,-0.002927012729724629,2332.642034569546
0.4733538745,0.04919851857,0.10266254946288243,0.010797815345908077,2029.9478872166228
0.4391013655,0.3073783251,0.09211134679610596,0.03563024709059264,1628.6885123608722
0.346856232,0.1110379257,0.06894836670315312,0.0037409885778005034,2081.2442158722365
0.3844450784,0.2618084981,0.06376808162324576,0.024642077501999947,2208.914463805022
0.337131251,0.09717677117,0.07042518068107052,0.011930877563203523,2166.8405365028616
0.3449721923,0.3487982411,0.06309802302840596,0.03523028896333843,2196.722265100365
0.3370474217,0.08056487748,0.06326982830660953,0.0007350243847052923,2139.147119156073
0.1362203129,0.4604899127,0.030003783535872956,0.05418416059373692,2030.9483658960776
0.3367869713,0.06119590798,0.05978441987723294,0.023220110346473387,1868.6404121463293
0.5909051634,0.2796339413,0.1296727069127186,0.033917409950559634,1910.9810002799604
0.1384982435,0.04416511868,0.027249704753005612,0.013323936927173664,2046.5519898068967
0.3317990797,0.06038974106,0.06738377832245711,-0.00673018469928068,2059.3969480429473
0.226068667,0.2571688594,0.052946703356697614,0.028875744948385726,1982.0883661382213
0.4464413231,0.173748583,0.08994920253003885,0.0240529738173294,1765.4062408554296
0.3053290635,0.108357222,0.060451236169928466,0.013766364459713729,2057.478710956497
0.3778434268,0.1582635281,0.07280610953006139,0.009413091835835781,2057.8782083879896

